Matching the 2HDM to the HEFT and the SMEFT: Decoupling and Perturbativity

We consider the 2 Higgs Doublet Model (2HDM) and compare two effective field theory (EFT) approaches to it, according to whether the heavy degrees of freedom are integrated out before (SMEFT) or after (HEFT) spontaneous symmetry breaking. %We show that, in the HEFT, an inconsistent EFT is obtained if one considers an expansion simply in inverse powers of the heavy masses. %We consider a HEFT expansion consistent with perturbativity %We show that, if the HEFT approach is required to comply with perturbativity, it ends up obeying the same power counting as the SMEFT one. % By requiring decoupling and perturbativity in the 2HDM, we define a consistent EFT expansion in inverse powers of the heavy masses which is applied to both the SMEFT and the HEFT matchings to the 2HDM. We organize this expansion with a dimensionless parameter $\xi$, and investigate the tree-level scatterings $hh\rightarrow hh$ and $WW\rightarrow hh$ up to $\mathcal{O}(\xi^2)$. We find no differences between the HEFT and the SMEFT approaches at this order. We show scenarios where even including dimension-8 operators of the SMEFT is insufficient to obtain an accurate matching to the 2HDM.

==> anc/2HDM_HEFT_paper_supporting_material-edited.m <==
(*Supporting material accompanying the manuscript "Matching the 2HDM to the HEFT and the SMEFT:
Decoupling and Perturbativity" by S.Dawson, D. Fontes, C. Quezada-Calonge and Juan Jos\[EAcute] Sanz-Cillero*)

(*This file is written in the language of FeynRules and contains the solutions for the heavy fields H, HP, HPbar, and A (written as h3; to not be confused with the photon field A[LorentzIndex]) 
and the lagrangian of the 2HDM written in HEFT coordinates. To obtain the effective lagrangian of the 2HDM in HEFT one must substitute the solutions given here in the lagrangian and truncate 
in \[CapitalLambda] (or the auxiliary parameter \[Xi] described in the manuscript) *)
  
(*The heavy fields are written as the following series:

H-> Hsol0+Hsol1+ Hsol2 +Hsol3 
HPbar->HPbarsol0+ Hpbarsol1 +Hpbarsol2 +Hpbarsol3 
HP-> HPsol0+Hpsol1 + Hpsol2 + Hpsol3 
h3->h3sol0+ h3sol1 +h3sol2 +h3sol3 *)

(*NOTE: 
-The solutions below give rise to operators not contained in the lowest-order HEFT lagrangian, and contributions of order \[Xi]^3.
-In general, the solutions depend on Lorentz indices that need to be different when a term contains more than one heavy field.
-The unitary gauge has been used to export these expressions but all results have been checked in a general Subscript[R, \[Xi]] gauge.*)


L2HDM={-1/2*(h3^2*mA2) - (h^2*mh2)/2 + (h^2*mH2)/32 + (cbma^2*h^2*mH2)/64 - 
 (cbma^4*h^2*mH2)/64 - (h^2*mH2)/(32*(1 - cbma^2)) + 
 (cbma^2*h^2*mH2)/(64*(1 - cbma^2)) + (cbma^4*h^2*mH2)/(32*(1 - cbma^2)) - 
 (cbma^6*h^2*mH2)/(64*(1 - cbma^2)) - (3*cbma*h*H*mH2)/
  (16*Sqrt[1 - cbma^2]) + (3*cbma^5*h*H*mH2)/(16*Sqrt[1 - cbma^2]) + 
 (3*cbma*Sqrt[1 - cbma^2]*h*H*mH2)/16 + (3*cbma^3*Sqrt[1 - cbma^2]*h*H*mH2)/
  16 - (15*H^2*mH2)/32 + (3*cbma^2*H^2*mH2)/64 + (cbma^4*H^2*mH2)/64 - 
 (H^2*mH2)/(32*(1 - cbma^2)) - (cbma^2*H^2*mH2)/(64*(1 - cbma^2)) + 
 (cbma^4*H^2*mH2)/(32*(1 - cbma^2)) + (cbma^6*H^2*mH2)/(64*(1 - cbma^2)) - 
 HP*HPbar*mHP2 + (cbma^2*h^4*LL^2)/(2*v^2) - (3*cbma^4*h^4*LL^2)/(4*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h^3*H*LL^2)/v^2 + 
 (3*cbma^3*Sqrt[1 - cbma^2]*h^3*H*LL^2)/v^2 + (h^2*H^2*LL^2)/(2*v^2) - 
 (9*cbma^2*h^2*H^2*LL^2)/(2*v^2) + (9*cbma^4*h^2*H^2*LL^2)/(2*v^2) + 
 (2*cbma*Sqrt[1 - cbma^2]*h*H^3*LL^2)/v^2 - 
 (3*cbma^3*Sqrt[1 - cbma^2]*h*H^3*LL^2)/v^2 - (H^4*LL^2)/(4*v^2) + 
 (cbma^2*H^4*LL^2)/v^2 - (3*cbma^4*H^4*LL^2)/(4*v^2) + 
 (h^2*h3^2*LL^2)/(2*v^2) - (cbma^2*h^2*h3^2*LL^2)/v^2 + 
 (2*cbma*Sqrt[1 - cbma^2]*h*H*h3^2*LL^2)/v^2 - (H^2*h3^2*LL^2)/(2*v^2) + 
 (cbma^2*H^2*h3^2*LL^2)/v^2 - (h3^4*LL^2)/(4*v^2) + (h^2*HP*HPbar*LL^2)/v^2 - 
 (2*cbma^2*h^2*HP*HPbar*LL^2)/v^2 + 
 (4*cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*LL^2)/v^2 - (H^2*HP*HPbar*LL^2)/v^2 + 
 (2*cbma^2*H^2*HP*HPbar*LL^2)/v^2 - (h3^2*HP*HPbar*LL^2)/v^2 - 
 (HP^2*HPbar^2*LL^2)/v^2 - (h^2*h3^2*mA2)/(2*v^2) + 
 (cbma^2*h^2*h3^2*mA2)/(2*v^2) - (cbma*Sqrt[1 - cbma^2]*h*H*h3^2*mA2)/v^2 - 
 (cbma^2*H^2*h3^2*mA2)/(2*v^2) - (h^4*mh2)/(8*v^2) - 
 (cbma^2*h^4*mh2)/(8*v^2) - (9*cbma^4*h^4*mh2)/(8*v^2) + 
 (13*cbma^6*h^4*mh2)/(8*v^2) + (7*cbma^3*Sqrt[1 - cbma^2]*h^3*H*mh2)/
  (2*v^2) - (13*cbma^5*Sqrt[1 - cbma^2]*h^3*H*mh2)/(2*v^2) - 
 (17*cbma^2*h^2*H^2*mh2)/(4*v^2) + (27*cbma^4*h^2*H^2*mh2)/(2*v^2) - 
 (39*cbma^6*h^2*H^2*mh2)/(4*v^2) + (2*cbma*Sqrt[1 - cbma^2]*h*H^3*mh2)/v^2 - 
 (8*cbma^3*Sqrt[1 - cbma^2]*h*H^3*mh2)/v^2 + 
 (13*cbma^5*Sqrt[1 - cbma^2]*h*H^3*mh2)/(2*v^2) - (H^4*mh2)/(4*v^2) + 
 (2*cbma^2*H^4*mh2)/v^2 - (27*cbma^4*H^4*mh2)/(8*v^2) + 
 (13*cbma^6*H^4*mh2)/(8*v^2) - (3*cbma^2*h^2*h3^2*mh2)/(2*v^2) + 
 (2*cbma^4*h^2*h3^2*mh2)/v^2 + (2*cbma*Sqrt[1 - cbma^2]*h*H*h3^2*mh2)/v^2 - 
 (4*cbma^3*Sqrt[1 - cbma^2]*h*H*h3^2*mh2)/v^2 - (H^2*h3^2*mh2)/(2*v^2) + 
 (5*cbma^2*H^2*h3^2*mh2)/(2*v^2) - (2*cbma^4*H^2*h3^2*mh2)/v^2 - 
 (h3^4*mh2)/(4*v^2) + (cbma^2*h3^4*mh2)/(2*v^2) - 
 (3*cbma^2*h^2*HP*HPbar*mh2)/v^2 + (4*cbma^4*h^2*HP*HPbar*mh2)/v^2 + 
 (4*cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mh2)/v^2 - 
 (8*cbma^3*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mh2)/v^2 - (H^2*HP*HPbar*mh2)/v^2 + 
 (5*cbma^2*H^2*HP*HPbar*mh2)/v^2 - (4*cbma^4*H^2*HP*HPbar*mh2)/v^2 - 
 (h3^2*HP*HPbar*mh2)/v^2 + (2*cbma^2*h3^2*HP*HPbar*mh2)/v^2 - 
 (HP^2*HPbar^2*mh2)/v^2 + (2*cbma^2*HP^2*HPbar^2*mh2)/v^2 + 
 (15*h^4*mH2)/(1024*v^2) - (109*cbma^2*h^4*mH2)/(1024*v^2) + 
 (1543*cbma^4*h^4*mH2)/(1024*v^2) - (1661*cbma^6*h^4*mH2)/(1024*v^2) - 
 (15*h^4*mH2)/(1024*(1 - cbma^2)*v^2) - 
 (cbma^2*h^4*mH2)/(256*(1 - cbma^2)*v^2) + 
 (3*cbma^4*h^4*mH2)/(256*(1 - cbma^2)*v^2) + 
 (cbma^6*h^4*mH2)/(256*(1 - cbma^2)*v^2) + 
 (3*cbma^8*h^4*mH2)/(1024*(1 - cbma^2)*v^2) + 
 (3*cbma*h^3*H*mH2)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^3*h^3*H*mH2)/(32*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^5*h^3*H*mH2)/(64*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^7*h^3*H*mH2)/(32*Sqrt[1 - cbma^2]*v^2) + 
 (29*cbma*Sqrt[1 - cbma^2]*h^3*H*mH2)/(64*v^2) - 
 (329*cbma^3*Sqrt[1 - cbma^2]*h^3*H*mH2)/(64*v^2) + 
 (205*cbma^5*Sqrt[1 - cbma^2]*h^3*H*mH2)/(32*v^2) - 
 (229*h^2*H^2*mH2)/(512*v^2) + (3355*cbma^2*h^2*H^2*mH2)/(512*v^2) - 
 (8073*cbma^4*h^2*H^2*mH2)/(512*v^2) + (4983*cbma^6*h^2*H^2*mH2)/(512*v^2) - 
 (27*h^2*H^2*mH2)/(512*(1 - cbma^2)*v^2) + (9*cbma^4*h^2*H^2*mH2)/
  (128*(1 - cbma^2)*v^2) - (9*cbma^8*h^2*H^2*mH2)/(512*(1 - cbma^2)*v^2) + 
 (3*cbma*h*H^3*mH2)/(64*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^3*h*H^3*mH2)/(32*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^5*h*H^3*mH2)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^7*h*H^3*mH2)/(32*Sqrt[1 - cbma^2]*v^2) - 
 (195*cbma*Sqrt[1 - cbma^2]*h*H^3*mH2)/(64*v^2) + 
 (611*cbma^3*Sqrt[1 - cbma^2]*h*H^3*mH2)/(64*v^2) - 
 (205*cbma^5*Sqrt[1 - cbma^2]*h*H^3*mH2)/(32*v^2) + 
 (271*H^4*mH2)/(1024*v^2) - (2549*cbma^2*H^4*mH2)/(1024*v^2) + 
 (3839*cbma^4*H^4*mH2)/(1024*v^2) - (1661*cbma^6*H^4*mH2)/(1024*v^2) - 
 (15*H^4*mH2)/(1024*(1 - cbma^2)*v^2) + 
 (cbma^2*H^4*mH2)/(256*(1 - cbma^2)*v^2) + 
 (3*cbma^4*H^4*mH2)/(256*(1 - cbma^2)*v^2) - 
 (cbma^6*H^4*mH2)/(256*(1 - cbma^2)*v^2) + 
 (3*cbma^8*H^4*mH2)/(1024*(1 - cbma^2)*v^2) + (h^2*h3^2*mH2)/(32*v^2) + 
 (99*cbma^2*h^2*h3^2*mH2)/(64*v^2) - (127*cbma^4*h^2*h3^2*mH2)/(64*v^2) - 
 (h^2*h3^2*mH2)/(32*(1 - cbma^2)*v^2) - (cbma^2*h^2*h3^2*mH2)/
  (64*(1 - cbma^2)*v^2) + (cbma^4*h^2*h3^2*mH2)/(32*(1 - cbma^2)*v^2) + 
 (cbma^6*h^2*h3^2*mH2)/(64*(1 - cbma^2)*v^2) + 
 (3*cbma*h*H*h3^2*mH2)/(16*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^5*h*H*h3^2*mH2)/(16*Sqrt[1 - cbma^2]*v^2) - 
 (35*cbma*Sqrt[1 - cbma^2]*h*H*h3^2*mH2)/(16*v^2) + 
 (61*cbma^3*Sqrt[1 - cbma^2]*h*H*h3^2*mH2)/(16*v^2) + 
 (17*H^2*h3^2*mH2)/(32*v^2) - (159*cbma^2*H^2*h3^2*mH2)/(64*v^2) + 
 (127*cbma^4*H^2*h3^2*mH2)/(64*v^2) - (H^2*h3^2*mH2)/(32*(1 - cbma^2)*v^2) + 
 (cbma^2*H^2*h3^2*mH2)/(64*(1 - cbma^2)*v^2) + 
 (cbma^4*H^2*h3^2*mH2)/(32*(1 - cbma^2)*v^2) - 
 (cbma^6*H^2*h3^2*mH2)/(64*(1 - cbma^2)*v^2) + (9*h3^4*mH2)/(32*v^2) - 
 (15*cbma^2*h3^4*mH2)/(32*v^2) - (h3^4*mH2)/(32*(1 - cbma^2)*v^2) + 
 (cbma^4*h3^4*mH2)/(32*(1 - cbma^2)*v^2) + (h^2*HP*HPbar*mH2)/(16*v^2) + 
 (99*cbma^2*h^2*HP*HPbar*mH2)/(32*v^2) - (127*cbma^4*h^2*HP*HPbar*mH2)/
  (32*v^2) - (h^2*HP*HPbar*mH2)/(16*(1 - cbma^2)*v^2) - 
 (cbma^2*h^2*HP*HPbar*mH2)/(32*(1 - cbma^2)*v^2) + 
 (cbma^4*h^2*HP*HPbar*mH2)/(16*(1 - cbma^2)*v^2) + 
 (cbma^6*h^2*HP*HPbar*mH2)/(32*(1 - cbma^2)*v^2) + 
 (3*cbma*h*H*HP*HPbar*mH2)/(8*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^5*h*H*HP*HPbar*mH2)/(8*Sqrt[1 - cbma^2]*v^2) - 
 (35*cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mH2)/(8*v^2) + 
 (61*cbma^3*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mH2)/(8*v^2) + 
 (17*H^2*HP*HPbar*mH2)/(16*v^2) - (159*cbma^2*H^2*HP*HPbar*mH2)/(32*v^2) + 
 (127*cbma^4*H^2*HP*HPbar*mH2)/(32*v^2) - (H^2*HP*HPbar*mH2)/
  (16*(1 - cbma^2)*v^2) + (cbma^2*H^2*HP*HPbar*mH2)/(32*(1 - cbma^2)*v^2) + 
 (cbma^4*H^2*HP*HPbar*mH2)/(16*(1 - cbma^2)*v^2) - 
 (cbma^6*H^2*HP*HPbar*mH2)/(32*(1 - cbma^2)*v^2) + 
 (9*h3^2*HP*HPbar*mH2)/(8*v^2) - (15*cbma^2*h3^2*HP*HPbar*mH2)/(8*v^2) - 
 (h3^2*HP*HPbar*mH2)/(8*(1 - cbma^2)*v^2) + (cbma^4*h3^2*HP*HPbar*mH2)/
  (8*(1 - cbma^2)*v^2) + (9*HP^2*HPbar^2*mH2)/(8*v^2) - 
 (15*cbma^2*HP^2*HPbar^2*mH2)/(8*v^2) - (HP^2*HPbar^2*mH2)/
  (8*(1 - cbma^2)*v^2) + (cbma^4*HP^2*HPbar^2*mH2)/(8*(1 - cbma^2)*v^2) - 
 (h^2*HP*HPbar*mHP2)/v^2 + (cbma^2*h^2*HP*HPbar*mHP2)/v^2 - 
 (2*cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mHP2)/v^2 - 
 (cbma^2*H^2*HP*HPbar*mHP2)/v^2 + (cbma^5*Sqrt[1 - cbma^2]*h^4*mh2)/
  (16*tanbeta^3*v^2) - (cbma^4*h^3*H*mh2)/(4*tanbeta^3*v^2) + 
 (cbma^6*h^3*H*mh2)/(4*tanbeta^3*v^2) + 
 (3*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*mh2)/(8*tanbeta^3*v^2) - 
 (3*cbma^5*Sqrt[1 - cbma^2]*h^2*H^2*mh2)/(8*tanbeta^3*v^2) - 
 (cbma^2*h*H^3*mh2)/(4*tanbeta^3*v^2) + (cbma^4*h*H^3*mh2)/
  (2*tanbeta^3*v^2) - (cbma^6*h*H^3*mh2)/(4*tanbeta^3*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*H^4*mh2)/(16*tanbeta^3*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*H^4*mh2)/(8*tanbeta^3*v^2) + 
 (cbma^5*Sqrt[1 - cbma^2]*H^4*mh2)/(16*tanbeta^3*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*h^2*h3^2*mh2)/(8*tanbeta^3*v^2) - 
 (cbma^2*h*H*h3^2*mh2)/(4*tanbeta^3*v^2) + (cbma^4*h*H*h3^2*mh2)/
  (4*tanbeta^3*v^2) + (cbma*Sqrt[1 - cbma^2]*H^2*h3^2*mh2)/
  (8*tanbeta^3*v^2) - (cbma^3*Sqrt[1 - cbma^2]*H^2*h3^2*mh2)/
  (8*tanbeta^3*v^2) + (cbma*Sqrt[1 - cbma^2]*h3^4*mh2)/(16*tanbeta^3*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mh2)/(4*tanbeta^3*v^2) - 
 (cbma^2*h*H*HP*HPbar*mh2)/(2*tanbeta^3*v^2) + 
 (cbma^4*h*H*HP*HPbar*mh2)/(2*tanbeta^3*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mh2)/(4*tanbeta^3*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mh2)/(4*tanbeta^3*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*h3^2*HP*HPbar*mh2)/(4*tanbeta^3*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*HP^2*HPbar^2*mh2)/(4*tanbeta^3*v^2) - 
 (cbma^5*Sqrt[1 - cbma^2]*h^4*mH2)/(16*tanbeta^3*v^2) + 
 (cbma^4*h^3*H*mH2)/(4*tanbeta^3*v^2) - (cbma^6*h^3*H*mH2)/
  (4*tanbeta^3*v^2) - (3*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*mH2)/
  (8*tanbeta^3*v^2) + (3*cbma^5*Sqrt[1 - cbma^2]*h^2*H^2*mH2)/
  (8*tanbeta^3*v^2) + (cbma^2*h*H^3*mH2)/(4*tanbeta^3*v^2) - 
 (cbma^4*h*H^3*mH2)/(2*tanbeta^3*v^2) + (cbma^6*h*H^3*mH2)/
  (4*tanbeta^3*v^2) - (cbma*Sqrt[1 - cbma^2]*H^4*mH2)/(16*tanbeta^3*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*H^4*mH2)/(8*tanbeta^3*v^2) - 
 (cbma^5*Sqrt[1 - cbma^2]*H^4*mH2)/(16*tanbeta^3*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*h^2*h3^2*mH2)/(8*tanbeta^3*v^2) + 
 (cbma^2*h*H*h3^2*mH2)/(4*tanbeta^3*v^2) - (cbma^4*h*H*h3^2*mH2)/
  (4*tanbeta^3*v^2) - (cbma*Sqrt[1 - cbma^2]*H^2*h3^2*mH2)/
  (8*tanbeta^3*v^2) + (cbma^3*Sqrt[1 - cbma^2]*H^2*h3^2*mH2)/
  (8*tanbeta^3*v^2) - (cbma*Sqrt[1 - cbma^2]*h3^4*mH2)/(16*tanbeta^3*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mH2)/(4*tanbeta^3*v^2) + 
 (cbma^2*h*H*HP*HPbar*mH2)/(2*tanbeta^3*v^2) - 
 (cbma^4*h*H*HP*HPbar*mH2)/(2*tanbeta^3*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mH2)/(4*tanbeta^3*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mH2)/(4*tanbeta^3*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h3^2*HP*HPbar*mH2)/(4*tanbeta^3*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*HP^2*HPbar^2*mH2)/(4*tanbeta^3*v^2) + 
 (cbma^4*h^4*LL^2)/(8*tanbeta^2*v^2) - (cbma^3*Sqrt[1 - cbma^2]*h^3*H*LL^2)/
  (2*tanbeta^2*v^2) + (3*cbma^2*h^2*H^2*LL^2)/(4*tanbeta^2*v^2) - 
 (3*cbma^4*h^2*H^2*LL^2)/(4*tanbeta^2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H^3*LL^2)/(2*tanbeta^2*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*h*H^3*LL^2)/(2*tanbeta^2*v^2) + 
 (H^4*LL^2)/(8*tanbeta^2*v^2) - (cbma^2*H^4*LL^2)/(4*tanbeta^2*v^2) + 
 (cbma^4*H^4*LL^2)/(8*tanbeta^2*v^2) + (cbma^2*h^2*h3^2*LL^2)/
  (4*tanbeta^2*v^2) - (cbma*Sqrt[1 - cbma^2]*h*H*h3^2*LL^2)/
  (2*tanbeta^2*v^2) + (H^2*h3^2*LL^2)/(4*tanbeta^2*v^2) - 
 (cbma^2*H^2*h3^2*LL^2)/(4*tanbeta^2*v^2) + (h3^4*LL^2)/(8*tanbeta^2*v^2) + 
 (cbma^2*h^2*HP*HPbar*LL^2)/(2*tanbeta^2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*LL^2)/(tanbeta^2*v^2) + 
 (H^2*HP*HPbar*LL^2)/(2*tanbeta^2*v^2) - (cbma^2*H^2*HP*HPbar*LL^2)/
  (2*tanbeta^2*v^2) + (h3^2*HP*HPbar*LL^2)/(2*tanbeta^2*v^2) + 
 (HP^2*HPbar^2*LL^2)/(2*tanbeta^2*v^2) + (5*cbma^4*h^4*mh2)/
  (16*tanbeta^2*v^2) - (7*cbma^6*h^4*mh2)/(16*tanbeta^2*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*h^3*H*mh2)/(tanbeta^2*v^2) + 
 (7*cbma^5*Sqrt[1 - cbma^2]*h^3*H*mh2)/(4*tanbeta^2*v^2) + 
 (9*cbma^2*h^2*H^2*mh2)/(8*tanbeta^2*v^2) - (15*cbma^4*h^2*H^2*mh2)/
  (4*tanbeta^2*v^2) + (21*cbma^6*h^2*H^2*mh2)/(8*tanbeta^2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H^3*mh2)/(2*tanbeta^2*v^2) + 
 (9*cbma^3*Sqrt[1 - cbma^2]*h*H^3*mh2)/(4*tanbeta^2*v^2) - 
 (7*cbma^5*Sqrt[1 - cbma^2]*h*H^3*mh2)/(4*tanbeta^2*v^2) + 
 (H^4*mh2)/(16*tanbeta^2*v^2) - (9*cbma^2*H^4*mh2)/(16*tanbeta^2*v^2) + 
 (15*cbma^4*H^4*mh2)/(16*tanbeta^2*v^2) - (7*cbma^6*H^4*mh2)/
  (16*tanbeta^2*v^2) + (3*cbma^2*h^2*h3^2*mh2)/(8*tanbeta^2*v^2) - 
 (5*cbma^4*h^2*h3^2*mh2)/(8*tanbeta^2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H*h3^2*mh2)/(2*tanbeta^2*v^2) + 
 (5*cbma^3*Sqrt[1 - cbma^2]*h*H*h3^2*mh2)/(4*tanbeta^2*v^2) + 
 (H^2*h3^2*mh2)/(8*tanbeta^2*v^2) - (3*cbma^2*H^2*h3^2*mh2)/
  (4*tanbeta^2*v^2) + (5*cbma^4*H^2*h3^2*mh2)/(8*tanbeta^2*v^2) + 
 (h3^4*mh2)/(16*tanbeta^2*v^2) - (3*cbma^2*h3^4*mh2)/(16*tanbeta^2*v^2) + 
 (3*cbma^2*h^2*HP*HPbar*mh2)/(4*tanbeta^2*v^2) - 
 (5*cbma^4*h^2*HP*HPbar*mh2)/(4*tanbeta^2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mh2)/(tanbeta^2*v^2) + 
 (5*cbma^3*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mh2)/(2*tanbeta^2*v^2) + 
 (H^2*HP*HPbar*mh2)/(4*tanbeta^2*v^2) - (3*cbma^2*H^2*HP*HPbar*mh2)/
  (2*tanbeta^2*v^2) + (5*cbma^4*H^2*HP*HPbar*mh2)/(4*tanbeta^2*v^2) + 
 (h3^2*HP*HPbar*mh2)/(4*tanbeta^2*v^2) - (3*cbma^2*h3^2*HP*HPbar*mh2)/
  (4*tanbeta^2*v^2) + (HP^2*HPbar^2*mh2)/(4*tanbeta^2*v^2) - 
 (3*cbma^2*HP^2*HPbar^2*mh2)/(4*tanbeta^2*v^2) - 
 (5*h^4*mH2)/(2048*tanbeta^2*v^2) - (9*cbma^2*h^4*mH2)/(2048*tanbeta^2*v^2) - 
 (773*cbma^4*h^4*mH2)/(2048*tanbeta^2*v^2) + 
 (895*cbma^6*h^4*mH2)/(2048*tanbeta^2*v^2) + 
 (5*h^4*mH2)/(2048*(1 - cbma^2)*tanbeta^2*v^2) + 
 (cbma^2*h^4*mH2)/(512*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*h^4*mH2)/(512*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^6*h^4*mH2)/(512*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^8*h^4*mH2)/(2048*(1 - cbma^2)*tanbeta^2*v^2) - 
 (3*cbma*h^3*H*mH2)/(128*Sqrt[1 - cbma^2]*tanbeta^2*v^2) - 
 (cbma^3*h^3*H*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (3*cbma^5*h^3*H*mH2)/(128*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (cbma^7*h^3*H*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (3*cbma*Sqrt[1 - cbma^2]*h^3*H*mH2)/(128*tanbeta^2*v^2) + 
 (165*cbma^3*Sqrt[1 - cbma^2]*h^3*H*mH2)/(128*tanbeta^2*v^2) - 
 (111*cbma^5*Sqrt[1 - cbma^2]*h^3*H*mH2)/(64*tanbeta^2*v^2) - 
 (9*h^2*H^2*mH2)/(1024*tanbeta^2*v^2) - (1545*cbma^2*h^2*H^2*mH2)/
  (1024*tanbeta^2*v^2) + (4227*cbma^4*h^2*H^2*mH2)/(1024*tanbeta^2*v^2) - 
 (2685*cbma^6*h^2*H^2*mH2)/(1024*tanbeta^2*v^2) + 
 (9*h^2*H^2*mH2)/(1024*(1 - cbma^2)*tanbeta^2*v^2) - 
 (3*cbma^4*h^2*H^2*mH2)/(256*(1 - cbma^2)*tanbeta^2*v^2) + 
 (3*cbma^8*h^2*H^2*mH2)/(1024*(1 - cbma^2)*tanbeta^2*v^2) - 
 (3*cbma*h*H^3*mH2)/(128*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (cbma^3*h*H^3*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (3*cbma^5*h*H^3*mH2)/(128*Sqrt[1 - cbma^2]*tanbeta^2*v^2) - 
 (cbma^7*h*H^3*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (99*cbma*Sqrt[1 - cbma^2]*h*H^3*mH2)/(128*tanbeta^2*v^2) - 
 (319*cbma^3*Sqrt[1 - cbma^2]*h*H^3*mH2)/(128*tanbeta^2*v^2) + 
 (111*cbma^5*Sqrt[1 - cbma^2]*h*H^3*mH2)/(64*tanbeta^2*v^2) - 
 (261*H^4*mH2)/(2048*tanbeta^2*v^2) + (1407*cbma^2*H^4*mH2)/
  (2048*tanbeta^2*v^2) - (2045*cbma^4*H^4*mH2)/(2048*tanbeta^2*v^2) + 
 (895*cbma^6*H^4*mH2)/(2048*tanbeta^2*v^2) + 
 (5*H^4*mH2)/(2048*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^2*H^4*mH2)/(512*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*H^4*mH2)/(512*(1 - cbma^2)*tanbeta^2*v^2) + 
 (cbma^6*H^4*mH2)/(512*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^8*H^4*mH2)/(2048*(1 - cbma^2)*tanbeta^2*v^2) - 
 (h^2*h3^2*mH2)/(128*tanbeta^2*v^2) - (131*cbma^2*h^2*h3^2*mH2)/
  (256*tanbeta^2*v^2) + (159*cbma^4*h^2*h3^2*mH2)/(256*tanbeta^2*v^2) + 
 (h^2*h3^2*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) + 
 (cbma^2*h^2*h3^2*mH2)/(256*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*h^2*h3^2*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^6*h^2*h3^2*mH2)/(256*(1 - cbma^2)*tanbeta^2*v^2) - 
 (3*cbma*h*H*h3^2*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (3*cbma^5*h*H*h3^2*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (51*cbma*Sqrt[1 - cbma^2]*h*H*h3^2*mH2)/(64*tanbeta^2*v^2) - 
 (77*cbma^3*Sqrt[1 - cbma^2]*h*H*h3^2*mH2)/(64*tanbeta^2*v^2) - 
 (33*H^2*h3^2*mH2)/(128*tanbeta^2*v^2) + (223*cbma^2*H^2*h3^2*mH2)/
  (256*tanbeta^2*v^2) - (159*cbma^4*H^2*h3^2*mH2)/(256*tanbeta^2*v^2) + 
 (H^2*h3^2*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^2*H^2*h3^2*mH2)/(256*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*H^2*h3^2*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) + 
 (cbma^6*H^2*h3^2*mH2)/(256*(1 - cbma^2)*tanbeta^2*v^2) - 
 (17*h3^4*mH2)/(128*tanbeta^2*v^2) + (23*cbma^2*h3^4*mH2)/
  (128*tanbeta^2*v^2) + (h3^4*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*h3^4*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) - 
 (h^2*HP*HPbar*mH2)/(64*tanbeta^2*v^2) - (131*cbma^2*h^2*HP*HPbar*mH2)/
  (128*tanbeta^2*v^2) + (159*cbma^4*h^2*HP*HPbar*mH2)/(128*tanbeta^2*v^2) + 
 (h^2*HP*HPbar*mH2)/(64*(1 - cbma^2)*tanbeta^2*v^2) + 
 (cbma^2*h^2*HP*HPbar*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*h^2*HP*HPbar*mH2)/(64*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^6*h^2*HP*HPbar*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) - 
 (3*cbma*h*H*HP*HPbar*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (3*cbma^5*h*H*HP*HPbar*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta^2*v^2) + 
 (51*cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mH2)/(32*tanbeta^2*v^2) - 
 (77*cbma^3*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mH2)/(32*tanbeta^2*v^2) - 
 (33*H^2*HP*HPbar*mH2)/(64*tanbeta^2*v^2) + (223*cbma^2*H^2*HP*HPbar*mH2)/
  (128*tanbeta^2*v^2) - (159*cbma^4*H^2*HP*HPbar*mH2)/(128*tanbeta^2*v^2) + 
 (H^2*HP*HPbar*mH2)/(64*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^2*H^2*HP*HPbar*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*H^2*HP*HPbar*mH2)/(64*(1 - cbma^2)*tanbeta^2*v^2) + 
 (cbma^6*H^2*HP*HPbar*mH2)/(128*(1 - cbma^2)*tanbeta^2*v^2) - 
 (17*h3^2*HP*HPbar*mH2)/(32*tanbeta^2*v^2) + (23*cbma^2*h3^2*HP*HPbar*mH2)/
  (32*tanbeta^2*v^2) + (h3^2*HP*HPbar*mH2)/(32*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*h3^2*HP*HPbar*mH2)/(32*(1 - cbma^2)*tanbeta^2*v^2) - 
 (17*HP^2*HPbar^2*mH2)/(32*tanbeta^2*v^2) + (23*cbma^2*HP^2*HPbar^2*mH2)/
  (32*tanbeta^2*v^2) + (HP^2*HPbar^2*mH2)/(32*(1 - cbma^2)*tanbeta^2*v^2) - 
 (cbma^4*HP^2*HPbar^2*mH2)/(32*(1 - cbma^2)*tanbeta^2*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*h^4*LL^2)/(2*tanbeta*v^2) - 
 (3*cbma^2*h^3*H*LL^2)/(2*tanbeta*v^2) + (2*cbma^4*h^3*H*LL^2)/
  (tanbeta*v^2) + (3*cbma*Sqrt[1 - cbma^2]*h^2*H^2*LL^2)/(2*tanbeta*v^2) - 
 (3*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*LL^2)/(tanbeta*v^2) - 
 (h*H^3*LL^2)/(2*tanbeta*v^2) + (5*cbma^2*h*H^3*LL^2)/(2*tanbeta*v^2) - 
 (2*cbma^4*h*H^3*LL^2)/(tanbeta*v^2) - (cbma*Sqrt[1 - cbma^2]*H^4*LL^2)/
  (2*tanbeta*v^2) + (cbma^3*Sqrt[1 - cbma^2]*H^4*LL^2)/(2*tanbeta*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*h^2*h3^2*LL^2)/(2*tanbeta*v^2) - 
 (h*H*h3^2*LL^2)/(2*tanbeta*v^2) + (cbma^2*h*H*h3^2*LL^2)/(tanbeta*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*H^2*h3^2*LL^2)/(2*tanbeta*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*h^2*HP*HPbar*LL^2)/(tanbeta*v^2) - 
 (h*H*HP*HPbar*LL^2)/(tanbeta*v^2) + (2*cbma^2*h*H*HP*HPbar*LL^2)/
  (tanbeta*v^2) - (cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*LL^2)/(tanbeta*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*h^4*mh2)/(4*tanbeta*v^2) - 
 (19*cbma^5*Sqrt[1 - cbma^2]*h^4*mh2)/(16*tanbeta*v^2) - 
 (3*cbma^2*h^3*H*mh2)/(4*tanbeta*v^2) + (5*cbma^4*h^3*H*mh2)/(tanbeta*v^2) - 
 (19*cbma^6*h^3*H*mh2)/(4*tanbeta*v^2) + 
 (3*cbma*Sqrt[1 - cbma^2]*h^2*H^2*mh2)/(4*tanbeta*v^2) - 
 (51*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*mh2)/(8*tanbeta*v^2) + 
 (57*cbma^5*Sqrt[1 - cbma^2]*h^2*H^2*mh2)/(8*tanbeta*v^2) - 
 (h*H^3*mh2)/(4*tanbeta*v^2) + (15*cbma^2*h*H^3*mh2)/(4*tanbeta*v^2) - 
 (33*cbma^4*h*H^3*mh2)/(4*tanbeta*v^2) + (19*cbma^6*h*H^3*mh2)/
  (4*tanbeta*v^2) - (11*cbma*Sqrt[1 - cbma^2]*H^4*mh2)/(16*tanbeta*v^2) + 
 (15*cbma^3*Sqrt[1 - cbma^2]*H^4*mh2)/(8*tanbeta*v^2) - 
 (19*cbma^5*Sqrt[1 - cbma^2]*H^4*mh2)/(16*tanbeta*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*h^2*h3^2*mh2)/(4*tanbeta*v^2) - 
 (13*cbma^3*Sqrt[1 - cbma^2]*h^2*h3^2*mh2)/(8*tanbeta*v^2) - 
 (h*H*h3^2*mh2)/(4*tanbeta*v^2) + (3*cbma^2*h*H*h3^2*mh2)/(tanbeta*v^2) - 
 (13*cbma^4*h*H*h3^2*mh2)/(4*tanbeta*v^2) - 
 (9*cbma*Sqrt[1 - cbma^2]*H^2*h3^2*mh2)/(8*tanbeta*v^2) + 
 (13*cbma^3*Sqrt[1 - cbma^2]*H^2*h3^2*mh2)/(8*tanbeta*v^2) - 
 (7*cbma*Sqrt[1 - cbma^2]*h3^4*mh2)/(16*tanbeta*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mh2)/(2*tanbeta*v^2) - 
 (13*cbma^3*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mh2)/(4*tanbeta*v^2) - 
 (h*H*HP*HPbar*mh2)/(2*tanbeta*v^2) + (6*cbma^2*h*H*HP*HPbar*mh2)/
  (tanbeta*v^2) - (13*cbma^4*h*H*HP*HPbar*mh2)/(2*tanbeta*v^2) - 
 (9*cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mh2)/(4*tanbeta*v^2) + 
 (13*cbma^3*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mh2)/(4*tanbeta*v^2) - 
 (7*cbma*Sqrt[1 - cbma^2]*h3^2*HP*HPbar*mh2)/(4*tanbeta*v^2) - 
 (7*cbma*Sqrt[1 - cbma^2]*HP^2*HPbar^2*mh2)/(4*tanbeta*v^2) + 
 (3*cbma*h^4*mH2)/(128*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (cbma^3*h^4*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (3*cbma^5*h^4*mH2)/(128*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (cbma^7*h^4*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (3*cbma*Sqrt[1 - cbma^2]*h^4*mH2)/(128*tanbeta*v^2) - 
 (69*cbma^3*Sqrt[1 - cbma^2]*h^4*mH2)/(128*tanbeta*v^2) + 
 (75*cbma^5*Sqrt[1 - cbma^2]*h^4*mH2)/(64*tanbeta*v^2) + 
 (h^3*H*mH2)/(128*tanbeta*v^2) + (3*cbma^2*h^3*H*mH2)/(2*tanbeta*v^2) - 
 (385*cbma^4*h^3*H*mH2)/(64*tanbeta*v^2) + (607*cbma^6*h^3*H*mH2)/
  (128*tanbeta*v^2) - (h^3*H*mH2)/(128*(1 - cbma^2)*tanbeta*v^2) + 
 (cbma^2*h^3*H*mH2)/(128*(1 - cbma^2)*tanbeta*v^2) + 
 (cbma^4*h^3*H*mH2)/(64*(1 - cbma^2)*tanbeta*v^2) - 
 (cbma^6*h^3*H*mH2)/(128*(1 - cbma^2)*tanbeta*v^2) - 
 (cbma^8*h^3*H*mH2)/(128*(1 - cbma^2)*tanbeta*v^2) - 
 (3*cbma^3*h^2*H^2*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (3*cbma^7*h^2*H^2*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (3*cbma*Sqrt[1 - cbma^2]*h^2*H^2*mH2)/(2*tanbeta*v^2) + 
 (255*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*mH2)/(32*tanbeta*v^2) - 
 (225*cbma^5*Sqrt[1 - cbma^2]*h^2*H^2*mH2)/(32*tanbeta*v^2) + 
 (63*h*H^3*mH2)/(128*tanbeta*v^2) - (321*cbma^2*h*H^3*mH2)/(64*tanbeta*v^2) + 
 (37*cbma^4*h*H^3*mH2)/(4*tanbeta*v^2) - (607*cbma^6*h*H^3*mH2)/
  (128*tanbeta*v^2) + (h*H^3*mH2)/(128*(1 - cbma^2)*tanbeta*v^2) + 
 (cbma^2*h*H^3*mH2)/(128*(1 - cbma^2)*tanbeta*v^2) - 
 (cbma^4*h*H^3*mH2)/(64*(1 - cbma^2)*tanbeta*v^2) - 
 (cbma^6*h*H^3*mH2)/(128*(1 - cbma^2)*tanbeta*v^2) + 
 (cbma^8*h*H^3*mH2)/(128*(1 - cbma^2)*tanbeta*v^2) - 
 (3*cbma*H^4*mH2)/(128*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (cbma^3*H^4*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (3*cbma^5*H^4*mH2)/(128*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (cbma^7*H^4*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (123*cbma*Sqrt[1 - cbma^2]*H^4*mH2)/(128*tanbeta*v^2) - 
 (271*cbma^3*Sqrt[1 - cbma^2]*H^4*mH2)/(128*tanbeta*v^2) + 
 (75*cbma^5*Sqrt[1 - cbma^2]*H^4*mH2)/(64*tanbeta*v^2) + 
 (3*cbma*h^2*h3^2*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (3*cbma^5*h^2*h3^2*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (35*cbma*Sqrt[1 - cbma^2]*h^2*h3^2*mH2)/(64*tanbeta*v^2) + 
 (101*cbma^3*Sqrt[1 - cbma^2]*h^2*h3^2*mH2)/(64*tanbeta*v^2) + 
 (h*H*h3^2*mH2)/(2*tanbeta*v^2) - (225*cbma^2*h*H*h3^2*mH2)/
  (64*tanbeta*v^2) + (207*cbma^4*h*H*h3^2*mH2)/(64*tanbeta*v^2) + 
 (cbma^2*h*H*h3^2*mH2)/(64*(1 - cbma^2)*tanbeta*v^2) - 
 (cbma^6*h*H*h3^2*mH2)/(64*(1 - cbma^2)*tanbeta*v^2) - 
 (3*cbma*H^2*h3^2*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (3*cbma^5*H^2*h3^2*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (91*cbma*Sqrt[1 - cbma^2]*H^2*h3^2*mH2)/(64*tanbeta*v^2) - 
 (101*cbma^3*Sqrt[1 - cbma^2]*H^2*h3^2*mH2)/(64*tanbeta*v^2) + 
 (7*cbma*Sqrt[1 - cbma^2]*h3^4*mH2)/(16*tanbeta*v^2) + 
 (3*cbma*h^2*HP*HPbar*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (3*cbma^5*h^2*HP*HPbar*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v^2) - 
 (35*cbma*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mH2)/(32*tanbeta*v^2) + 
 (101*cbma^3*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mH2)/(32*tanbeta*v^2) + 
 (h*H*HP*HPbar*mH2)/(tanbeta*v^2) - (225*cbma^2*h*H*HP*HPbar*mH2)/
  (32*tanbeta*v^2) + (207*cbma^4*h*H*HP*HPbar*mH2)/(32*tanbeta*v^2) + 
 (cbma^2*h*H*HP*HPbar*mH2)/(32*(1 - cbma^2)*tanbeta*v^2) - 
 (cbma^6*h*H*HP*HPbar*mH2)/(32*(1 - cbma^2)*tanbeta*v^2) - 
 (3*cbma*H^2*HP*HPbar*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (3*cbma^5*H^2*HP*HPbar*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v^2) + 
 (91*cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mH2)/(32*tanbeta*v^2) - 
 (101*cbma^3*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mH2)/(32*tanbeta*v^2) + 
 (7*cbma*Sqrt[1 - cbma^2]*h3^2*HP*HPbar*mH2)/(4*tanbeta*v^2) + 
 (7*cbma*Sqrt[1 - cbma^2]*HP^2*HPbar^2*mH2)/(4*tanbeta*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*h^4*LL^2*tanbeta)/(2*v^2) + 
 (3*cbma^2*h^3*H*LL^2*tanbeta)/(2*v^2) - (2*cbma^4*h^3*H*LL^2*tanbeta)/v^2 - 
 (3*cbma*Sqrt[1 - cbma^2]*h^2*H^2*LL^2*tanbeta)/(2*v^2) + 
 (3*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*LL^2*tanbeta)/v^2 + 
 (h*H^3*LL^2*tanbeta)/(2*v^2) - (5*cbma^2*h*H^3*LL^2*tanbeta)/(2*v^2) + 
 (2*cbma^4*h*H^3*LL^2*tanbeta)/v^2 + (cbma*Sqrt[1 - cbma^2]*H^4*LL^2*tanbeta)/
  (2*v^2) - (cbma^3*Sqrt[1 - cbma^2]*H^4*LL^2*tanbeta)/(2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h^2*h3^2*LL^2*tanbeta)/(2*v^2) + 
 (h*H*h3^2*LL^2*tanbeta)/(2*v^2) - (cbma^2*h*H*h3^2*LL^2*tanbeta)/v^2 + 
 (cbma*Sqrt[1 - cbma^2]*H^2*h3^2*LL^2*tanbeta)/(2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h^2*HP*HPbar*LL^2*tanbeta)/v^2 + 
 (h*H*HP*HPbar*LL^2*tanbeta)/v^2 - (2*cbma^2*h*H*HP*HPbar*LL^2*tanbeta)/v^2 + 
 (cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*LL^2*tanbeta)/v^2 - 
 (cbma^3*Sqrt[1 - cbma^2]*h^4*mh2*tanbeta)/(4*v^2) + 
 (19*cbma^5*Sqrt[1 - cbma^2]*h^4*mh2*tanbeta)/(16*v^2) + 
 (3*cbma^2*h^3*H*mh2*tanbeta)/(4*v^2) - (5*cbma^4*h^3*H*mh2*tanbeta)/v^2 + 
 (19*cbma^6*h^3*H*mh2*tanbeta)/(4*v^2) - 
 (3*cbma*Sqrt[1 - cbma^2]*h^2*H^2*mh2*tanbeta)/(4*v^2) + 
 (51*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*mh2*tanbeta)/(8*v^2) - 
 (57*cbma^5*Sqrt[1 - cbma^2]*h^2*H^2*mh2*tanbeta)/(8*v^2) + 
 (h*H^3*mh2*tanbeta)/(4*v^2) - (15*cbma^2*h*H^3*mh2*tanbeta)/(4*v^2) + 
 (33*cbma^4*h*H^3*mh2*tanbeta)/(4*v^2) - (19*cbma^6*h*H^3*mh2*tanbeta)/
  (4*v^2) + (11*cbma*Sqrt[1 - cbma^2]*H^4*mh2*tanbeta)/(16*v^2) - 
 (15*cbma^3*Sqrt[1 - cbma^2]*H^4*mh2*tanbeta)/(8*v^2) + 
 (19*cbma^5*Sqrt[1 - cbma^2]*H^4*mh2*tanbeta)/(16*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h^2*h3^2*mh2*tanbeta)/(4*v^2) + 
 (13*cbma^3*Sqrt[1 - cbma^2]*h^2*h3^2*mh2*tanbeta)/(8*v^2) + 
 (h*H*h3^2*mh2*tanbeta)/(4*v^2) - (3*cbma^2*h*H*h3^2*mh2*tanbeta)/v^2 + 
 (13*cbma^4*h*H*h3^2*mh2*tanbeta)/(4*v^2) + 
 (9*cbma*Sqrt[1 - cbma^2]*H^2*h3^2*mh2*tanbeta)/(8*v^2) - 
 (13*cbma^3*Sqrt[1 - cbma^2]*H^2*h3^2*mh2*tanbeta)/(8*v^2) + 
 (7*cbma*Sqrt[1 - cbma^2]*h3^4*mh2*tanbeta)/(16*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mh2*tanbeta)/(2*v^2) + 
 (13*cbma^3*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mh2*tanbeta)/(4*v^2) + 
 (h*H*HP*HPbar*mh2*tanbeta)/(2*v^2) - (6*cbma^2*h*H*HP*HPbar*mh2*tanbeta)/
  v^2 + (13*cbma^4*h*H*HP*HPbar*mh2*tanbeta)/(2*v^2) + 
 (9*cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mh2*tanbeta)/(4*v^2) - 
 (13*cbma^3*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mh2*tanbeta)/(4*v^2) + 
 (7*cbma*Sqrt[1 - cbma^2]*h3^2*HP*HPbar*mh2*tanbeta)/(4*v^2) + 
 (7*cbma*Sqrt[1 - cbma^2]*HP^2*HPbar^2*mh2*tanbeta)/(4*v^2) - 
 (3*cbma*h^4*mH2*tanbeta)/(128*Sqrt[1 - cbma^2]*v^2) - 
 (cbma^3*h^4*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^5*h^4*mH2*tanbeta)/(128*Sqrt[1 - cbma^2]*v^2) + 
 (cbma^7*h^4*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma*Sqrt[1 - cbma^2]*h^4*mH2*tanbeta)/(128*v^2) + 
 (69*cbma^3*Sqrt[1 - cbma^2]*h^4*mH2*tanbeta)/(128*v^2) - 
 (75*cbma^5*Sqrt[1 - cbma^2]*h^4*mH2*tanbeta)/(64*v^2) - 
 (h^3*H*mH2*tanbeta)/(128*v^2) - (3*cbma^2*h^3*H*mH2*tanbeta)/(2*v^2) + 
 (385*cbma^4*h^3*H*mH2*tanbeta)/(64*v^2) - (607*cbma^6*h^3*H*mH2*tanbeta)/
  (128*v^2) + (h^3*H*mH2*tanbeta)/(128*(1 - cbma^2)*v^2) - 
 (cbma^2*h^3*H*mH2*tanbeta)/(128*(1 - cbma^2)*v^2) - 
 (cbma^4*h^3*H*mH2*tanbeta)/(64*(1 - cbma^2)*v^2) + 
 (cbma^6*h^3*H*mH2*tanbeta)/(128*(1 - cbma^2)*v^2) + 
 (cbma^8*h^3*H*mH2*tanbeta)/(128*(1 - cbma^2)*v^2) + 
 (3*cbma^3*h^2*H^2*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^7*h^2*H^2*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma*Sqrt[1 - cbma^2]*h^2*H^2*mH2*tanbeta)/(2*v^2) - 
 (255*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*mH2*tanbeta)/(32*v^2) + 
 (225*cbma^5*Sqrt[1 - cbma^2]*h^2*H^2*mH2*tanbeta)/(32*v^2) - 
 (63*h*H^3*mH2*tanbeta)/(128*v^2) + (321*cbma^2*h*H^3*mH2*tanbeta)/(64*v^2) - 
 (37*cbma^4*h*H^3*mH2*tanbeta)/(4*v^2) + (607*cbma^6*h*H^3*mH2*tanbeta)/
  (128*v^2) - (h*H^3*mH2*tanbeta)/(128*(1 - cbma^2)*v^2) - 
 (cbma^2*h*H^3*mH2*tanbeta)/(128*(1 - cbma^2)*v^2) + 
 (cbma^4*h*H^3*mH2*tanbeta)/(64*(1 - cbma^2)*v^2) + 
 (cbma^6*h*H^3*mH2*tanbeta)/(128*(1 - cbma^2)*v^2) - 
 (cbma^8*h*H^3*mH2*tanbeta)/(128*(1 - cbma^2)*v^2) + 
 (3*cbma*H^4*mH2*tanbeta)/(128*Sqrt[1 - cbma^2]*v^2) - 
 (cbma^3*H^4*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^5*H^4*mH2*tanbeta)/(128*Sqrt[1 - cbma^2]*v^2) + 
 (cbma^7*H^4*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v^2) - 
 (123*cbma*Sqrt[1 - cbma^2]*H^4*mH2*tanbeta)/(128*v^2) + 
 (271*cbma^3*Sqrt[1 - cbma^2]*H^4*mH2*tanbeta)/(128*v^2) - 
 (75*cbma^5*Sqrt[1 - cbma^2]*H^4*mH2*tanbeta)/(64*v^2) - 
 (3*cbma*h^2*h3^2*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^5*h^2*h3^2*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (35*cbma*Sqrt[1 - cbma^2]*h^2*h3^2*mH2*tanbeta)/(64*v^2) - 
 (101*cbma^3*Sqrt[1 - cbma^2]*h^2*h3^2*mH2*tanbeta)/(64*v^2) - 
 (h*H*h3^2*mH2*tanbeta)/(2*v^2) + (225*cbma^2*h*H*h3^2*mH2*tanbeta)/
  (64*v^2) - (207*cbma^4*h*H*h3^2*mH2*tanbeta)/(64*v^2) - 
 (cbma^2*h*H*h3^2*mH2*tanbeta)/(64*(1 - cbma^2)*v^2) + 
 (cbma^6*h*H*h3^2*mH2*tanbeta)/(64*(1 - cbma^2)*v^2) + 
 (3*cbma*H^2*h3^2*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^5*H^2*h3^2*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v^2) - 
 (91*cbma*Sqrt[1 - cbma^2]*H^2*h3^2*mH2*tanbeta)/(64*v^2) + 
 (101*cbma^3*Sqrt[1 - cbma^2]*H^2*h3^2*mH2*tanbeta)/(64*v^2) - 
 (7*cbma*Sqrt[1 - cbma^2]*h3^4*mH2*tanbeta)/(16*v^2) - 
 (3*cbma*h^2*HP*HPbar*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^5*h^2*HP*HPbar*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v^2) + 
 (35*cbma*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mH2*tanbeta)/(32*v^2) - 
 (101*cbma^3*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mH2*tanbeta)/(32*v^2) - 
 (h*H*HP*HPbar*mH2*tanbeta)/v^2 + (225*cbma^2*h*H*HP*HPbar*mH2*tanbeta)/
  (32*v^2) - (207*cbma^4*h*H*HP*HPbar*mH2*tanbeta)/(32*v^2) - 
 (cbma^2*h*H*HP*HPbar*mH2*tanbeta)/(32*(1 - cbma^2)*v^2) + 
 (cbma^6*h*H*HP*HPbar*mH2*tanbeta)/(32*(1 - cbma^2)*v^2) + 
 (3*cbma*H^2*HP*HPbar*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v^2) - 
 (3*cbma^5*H^2*HP*HPbar*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v^2) - 
 (91*cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mH2*tanbeta)/(32*v^2) + 
 (101*cbma^3*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mH2*tanbeta)/(32*v^2) - 
 (7*cbma*Sqrt[1 - cbma^2]*h3^2*HP*HPbar*mH2*tanbeta)/(4*v^2) - 
 (7*cbma*Sqrt[1 - cbma^2]*HP^2*HPbar^2*mH2*tanbeta)/(4*v^2) + 
 (cbma^4*h^4*LL^2*tanbeta^2)/(8*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*h^3*H*LL^2*tanbeta^2)/(2*v^2) + 
 (3*cbma^2*h^2*H^2*LL^2*tanbeta^2)/(4*v^2) - 
 (3*cbma^4*h^2*H^2*LL^2*tanbeta^2)/(4*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H^3*LL^2*tanbeta^2)/(2*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*h*H^3*LL^2*tanbeta^2)/(2*v^2) + 
 (H^4*LL^2*tanbeta^2)/(8*v^2) - (cbma^2*H^4*LL^2*tanbeta^2)/(4*v^2) + 
 (cbma^4*H^4*LL^2*tanbeta^2)/(8*v^2) + (cbma^2*h^2*h3^2*LL^2*tanbeta^2)/
  (4*v^2) - (cbma*Sqrt[1 - cbma^2]*h*H*h3^2*LL^2*tanbeta^2)/(2*v^2) + 
 (H^2*h3^2*LL^2*tanbeta^2)/(4*v^2) - (cbma^2*H^2*h3^2*LL^2*tanbeta^2)/
  (4*v^2) + (h3^4*LL^2*tanbeta^2)/(8*v^2) + 
 (cbma^2*h^2*HP*HPbar*LL^2*tanbeta^2)/(2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*LL^2*tanbeta^2)/v^2 + 
 (H^2*HP*HPbar*LL^2*tanbeta^2)/(2*v^2) - (cbma^2*H^2*HP*HPbar*LL^2*tanbeta^2)/
  (2*v^2) + (h3^2*HP*HPbar*LL^2*tanbeta^2)/(2*v^2) + 
 (HP^2*HPbar^2*LL^2*tanbeta^2)/(2*v^2) + (5*cbma^4*h^4*mh2*tanbeta^2)/
  (16*v^2) - (7*cbma^6*h^4*mh2*tanbeta^2)/(16*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*h^3*H*mh2*tanbeta^2)/v^2 + 
 (7*cbma^5*Sqrt[1 - cbma^2]*h^3*H*mh2*tanbeta^2)/(4*v^2) + 
 (9*cbma^2*h^2*H^2*mh2*tanbeta^2)/(8*v^2) - (15*cbma^4*h^2*H^2*mh2*tanbeta^2)/
  (4*v^2) + (21*cbma^6*h^2*H^2*mh2*tanbeta^2)/(8*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H^3*mh2*tanbeta^2)/(2*v^2) + 
 (9*cbma^3*Sqrt[1 - cbma^2]*h*H^3*mh2*tanbeta^2)/(4*v^2) - 
 (7*cbma^5*Sqrt[1 - cbma^2]*h*H^3*mh2*tanbeta^2)/(4*v^2) + 
 (H^4*mh2*tanbeta^2)/(16*v^2) - (9*cbma^2*H^4*mh2*tanbeta^2)/(16*v^2) + 
 (15*cbma^4*H^4*mh2*tanbeta^2)/(16*v^2) - (7*cbma^6*H^4*mh2*tanbeta^2)/
  (16*v^2) + (3*cbma^2*h^2*h3^2*mh2*tanbeta^2)/(8*v^2) - 
 (5*cbma^4*h^2*h3^2*mh2*tanbeta^2)/(8*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H*h3^2*mh2*tanbeta^2)/(2*v^2) + 
 (5*cbma^3*Sqrt[1 - cbma^2]*h*H*h3^2*mh2*tanbeta^2)/(4*v^2) + 
 (H^2*h3^2*mh2*tanbeta^2)/(8*v^2) - (3*cbma^2*H^2*h3^2*mh2*tanbeta^2)/
  (4*v^2) + (5*cbma^4*H^2*h3^2*mh2*tanbeta^2)/(8*v^2) + 
 (h3^4*mh2*tanbeta^2)/(16*v^2) - (3*cbma^2*h3^4*mh2*tanbeta^2)/(16*v^2) + 
 (3*cbma^2*h^2*HP*HPbar*mh2*tanbeta^2)/(4*v^2) - 
 (5*cbma^4*h^2*HP*HPbar*mh2*tanbeta^2)/(4*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mh2*tanbeta^2)/v^2 + 
 (5*cbma^3*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mh2*tanbeta^2)/(2*v^2) + 
 (H^2*HP*HPbar*mh2*tanbeta^2)/(4*v^2) - (3*cbma^2*H^2*HP*HPbar*mh2*tanbeta^2)/
  (2*v^2) + (5*cbma^4*H^2*HP*HPbar*mh2*tanbeta^2)/(4*v^2) + 
 (h3^2*HP*HPbar*mh2*tanbeta^2)/(4*v^2) - 
 (3*cbma^2*h3^2*HP*HPbar*mh2*tanbeta^2)/(4*v^2) + 
 (HP^2*HPbar^2*mh2*tanbeta^2)/(4*v^2) - (3*cbma^2*HP^2*HPbar^2*mh2*tanbeta^2)/
  (4*v^2) - (5*h^4*mH2*tanbeta^2)/(2048*v^2) - 
 (9*cbma^2*h^4*mH2*tanbeta^2)/(2048*v^2) - (773*cbma^4*h^4*mH2*tanbeta^2)/
  (2048*v^2) + (895*cbma^6*h^4*mH2*tanbeta^2)/(2048*v^2) + 
 (5*h^4*mH2*tanbeta^2)/(2048*(1 - cbma^2)*v^2) + 
 (cbma^2*h^4*mH2*tanbeta^2)/(512*(1 - cbma^2)*v^2) - 
 (cbma^4*h^4*mH2*tanbeta^2)/(512*(1 - cbma^2)*v^2) - 
 (cbma^6*h^4*mH2*tanbeta^2)/(512*(1 - cbma^2)*v^2) - 
 (cbma^8*h^4*mH2*tanbeta^2)/(2048*(1 - cbma^2)*v^2) - 
 (3*cbma*h^3*H*mH2*tanbeta^2)/(128*Sqrt[1 - cbma^2]*v^2) - 
 (cbma^3*h^3*H*mH2*tanbeta^2)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^5*h^3*H*mH2*tanbeta^2)/(128*Sqrt[1 - cbma^2]*v^2) + 
 (cbma^7*h^3*H*mH2*tanbeta^2)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma*Sqrt[1 - cbma^2]*h^3*H*mH2*tanbeta^2)/(128*v^2) + 
 (165*cbma^3*Sqrt[1 - cbma^2]*h^3*H*mH2*tanbeta^2)/(128*v^2) - 
 (111*cbma^5*Sqrt[1 - cbma^2]*h^3*H*mH2*tanbeta^2)/(64*v^2) - 
 (9*h^2*H^2*mH2*tanbeta^2)/(1024*v^2) - (1545*cbma^2*h^2*H^2*mH2*tanbeta^2)/
  (1024*v^2) + (4227*cbma^4*h^2*H^2*mH2*tanbeta^2)/(1024*v^2) - 
 (2685*cbma^6*h^2*H^2*mH2*tanbeta^2)/(1024*v^2) + 
 (9*h^2*H^2*mH2*tanbeta^2)/(1024*(1 - cbma^2)*v^2) - 
 (3*cbma^4*h^2*H^2*mH2*tanbeta^2)/(256*(1 - cbma^2)*v^2) + 
 (3*cbma^8*h^2*H^2*mH2*tanbeta^2)/(1024*(1 - cbma^2)*v^2) - 
 (3*cbma*h*H^3*mH2*tanbeta^2)/(128*Sqrt[1 - cbma^2]*v^2) + 
 (cbma^3*h*H^3*mH2*tanbeta^2)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^5*h*H^3*mH2*tanbeta^2)/(128*Sqrt[1 - cbma^2]*v^2) - 
 (cbma^7*h*H^3*mH2*tanbeta^2)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (99*cbma*Sqrt[1 - cbma^2]*h*H^3*mH2*tanbeta^2)/(128*v^2) - 
 (319*cbma^3*Sqrt[1 - cbma^2]*h*H^3*mH2*tanbeta^2)/(128*v^2) + 
 (111*cbma^5*Sqrt[1 - cbma^2]*h*H^3*mH2*tanbeta^2)/(64*v^2) - 
 (261*H^4*mH2*tanbeta^2)/(2048*v^2) + (1407*cbma^2*H^4*mH2*tanbeta^2)/
  (2048*v^2) - (2045*cbma^4*H^4*mH2*tanbeta^2)/(2048*v^2) + 
 (895*cbma^6*H^4*mH2*tanbeta^2)/(2048*v^2) + 
 (5*H^4*mH2*tanbeta^2)/(2048*(1 - cbma^2)*v^2) - 
 (cbma^2*H^4*mH2*tanbeta^2)/(512*(1 - cbma^2)*v^2) - 
 (cbma^4*H^4*mH2*tanbeta^2)/(512*(1 - cbma^2)*v^2) + 
 (cbma^6*H^4*mH2*tanbeta^2)/(512*(1 - cbma^2)*v^2) - 
 (cbma^8*H^4*mH2*tanbeta^2)/(2048*(1 - cbma^2)*v^2) - 
 (h^2*h3^2*mH2*tanbeta^2)/(128*v^2) - (131*cbma^2*h^2*h3^2*mH2*tanbeta^2)/
  (256*v^2) + (159*cbma^4*h^2*h3^2*mH2*tanbeta^2)/(256*v^2) + 
 (h^2*h3^2*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) + 
 (cbma^2*h^2*h3^2*mH2*tanbeta^2)/(256*(1 - cbma^2)*v^2) - 
 (cbma^4*h^2*h3^2*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) - 
 (cbma^6*h^2*h3^2*mH2*tanbeta^2)/(256*(1 - cbma^2)*v^2) - 
 (3*cbma*h*H*h3^2*mH2*tanbeta^2)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^5*h*H*h3^2*mH2*tanbeta^2)/(64*Sqrt[1 - cbma^2]*v^2) + 
 (51*cbma*Sqrt[1 - cbma^2]*h*H*h3^2*mH2*tanbeta^2)/(64*v^2) - 
 (77*cbma^3*Sqrt[1 - cbma^2]*h*H*h3^2*mH2*tanbeta^2)/(64*v^2) - 
 (33*H^2*h3^2*mH2*tanbeta^2)/(128*v^2) + (223*cbma^2*H^2*h3^2*mH2*tanbeta^2)/
  (256*v^2) - (159*cbma^4*H^2*h3^2*mH2*tanbeta^2)/(256*v^2) + 
 (H^2*h3^2*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) - 
 (cbma^2*H^2*h3^2*mH2*tanbeta^2)/(256*(1 - cbma^2)*v^2) - 
 (cbma^4*H^2*h3^2*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) + 
 (cbma^6*H^2*h3^2*mH2*tanbeta^2)/(256*(1 - cbma^2)*v^2) - 
 (17*h3^4*mH2*tanbeta^2)/(128*v^2) + (23*cbma^2*h3^4*mH2*tanbeta^2)/
  (128*v^2) + (h3^4*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) - 
 (cbma^4*h3^4*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) - 
 (h^2*HP*HPbar*mH2*tanbeta^2)/(64*v^2) - 
 (131*cbma^2*h^2*HP*HPbar*mH2*tanbeta^2)/(128*v^2) + 
 (159*cbma^4*h^2*HP*HPbar*mH2*tanbeta^2)/(128*v^2) + 
 (h^2*HP*HPbar*mH2*tanbeta^2)/(64*(1 - cbma^2)*v^2) + 
 (cbma^2*h^2*HP*HPbar*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) - 
 (cbma^4*h^2*HP*HPbar*mH2*tanbeta^2)/(64*(1 - cbma^2)*v^2) - 
 (cbma^6*h^2*HP*HPbar*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) - 
 (3*cbma*h*H*HP*HPbar*mH2*tanbeta^2)/(32*Sqrt[1 - cbma^2]*v^2) + 
 (3*cbma^5*h*H*HP*HPbar*mH2*tanbeta^2)/(32*Sqrt[1 - cbma^2]*v^2) + 
 (51*cbma*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mH2*tanbeta^2)/(32*v^2) - 
 (77*cbma^3*Sqrt[1 - cbma^2]*h*H*HP*HPbar*mH2*tanbeta^2)/(32*v^2) - 
 (33*H^2*HP*HPbar*mH2*tanbeta^2)/(64*v^2) + 
 (223*cbma^2*H^2*HP*HPbar*mH2*tanbeta^2)/(128*v^2) - 
 (159*cbma^4*H^2*HP*HPbar*mH2*tanbeta^2)/(128*v^2) + 
 (H^2*HP*HPbar*mH2*tanbeta^2)/(64*(1 - cbma^2)*v^2) - 
 (cbma^2*H^2*HP*HPbar*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) - 
 (cbma^4*H^2*HP*HPbar*mH2*tanbeta^2)/(64*(1 - cbma^2)*v^2) + 
 (cbma^6*H^2*HP*HPbar*mH2*tanbeta^2)/(128*(1 - cbma^2)*v^2) - 
 (17*h3^2*HP*HPbar*mH2*tanbeta^2)/(32*v^2) + 
 (23*cbma^2*h3^2*HP*HPbar*mH2*tanbeta^2)/(32*v^2) + 
 (h3^2*HP*HPbar*mH2*tanbeta^2)/(32*(1 - cbma^2)*v^2) - 
 (cbma^4*h3^2*HP*HPbar*mH2*tanbeta^2)/(32*(1 - cbma^2)*v^2) - 
 (17*HP^2*HPbar^2*mH2*tanbeta^2)/(32*v^2) + 
 (23*cbma^2*HP^2*HPbar^2*mH2*tanbeta^2)/(32*v^2) + 
 (HP^2*HPbar^2*mH2*tanbeta^2)/(32*(1 - cbma^2)*v^2) - 
 (cbma^4*HP^2*HPbar^2*mH2*tanbeta^2)/(32*(1 - cbma^2)*v^2) - 
 (cbma^5*Sqrt[1 - cbma^2]*h^4*mh2*tanbeta^3)/(16*v^2) + 
 (cbma^4*h^3*H*mh2*tanbeta^3)/(4*v^2) - (cbma^6*h^3*H*mh2*tanbeta^3)/
  (4*v^2) - (3*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*mh2*tanbeta^3)/(8*v^2) + 
 (3*cbma^5*Sqrt[1 - cbma^2]*h^2*H^2*mh2*tanbeta^3)/(8*v^2) + 
 (cbma^2*h*H^3*mh2*tanbeta^3)/(4*v^2) - (cbma^4*h*H^3*mh2*tanbeta^3)/
  (2*v^2) + (cbma^6*h*H^3*mh2*tanbeta^3)/(4*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*H^4*mh2*tanbeta^3)/(16*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*H^4*mh2*tanbeta^3)/(8*v^2) - 
 (cbma^5*Sqrt[1 - cbma^2]*H^4*mh2*tanbeta^3)/(16*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*h^2*h3^2*mh2*tanbeta^3)/(8*v^2) + 
 (cbma^2*h*H*h3^2*mh2*tanbeta^3)/(4*v^2) - (cbma^4*h*H*h3^2*mh2*tanbeta^3)/
  (4*v^2) - (cbma*Sqrt[1 - cbma^2]*H^2*h3^2*mh2*tanbeta^3)/(8*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*H^2*h3^2*mh2*tanbeta^3)/(8*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h3^4*mh2*tanbeta^3)/(16*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mh2*tanbeta^3)/(4*v^2) + 
 (cbma^2*h*H*HP*HPbar*mh2*tanbeta^3)/(2*v^2) - 
 (cbma^4*h*H*HP*HPbar*mh2*tanbeta^3)/(2*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mh2*tanbeta^3)/(4*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mh2*tanbeta^3)/(4*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*h3^2*HP*HPbar*mh2*tanbeta^3)/(4*v^2) - 
 (cbma*Sqrt[1 - cbma^2]*HP^2*HPbar^2*mh2*tanbeta^3)/(4*v^2) + 
 (cbma^5*Sqrt[1 - cbma^2]*h^4*mH2*tanbeta^3)/(16*v^2) - 
 (cbma^4*h^3*H*mH2*tanbeta^3)/(4*v^2) + (cbma^6*h^3*H*mH2*tanbeta^3)/
  (4*v^2) + (3*cbma^3*Sqrt[1 - cbma^2]*h^2*H^2*mH2*tanbeta^3)/(8*v^2) - 
 (3*cbma^5*Sqrt[1 - cbma^2]*h^2*H^2*mH2*tanbeta^3)/(8*v^2) - 
 (cbma^2*h*H^3*mH2*tanbeta^3)/(4*v^2) + (cbma^4*h*H^3*mH2*tanbeta^3)/
  (2*v^2) - (cbma^6*h*H^3*mH2*tanbeta^3)/(4*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*H^4*mH2*tanbeta^3)/(16*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*H^4*mH2*tanbeta^3)/(8*v^2) + 
 (cbma^5*Sqrt[1 - cbma^2]*H^4*mH2*tanbeta^3)/(16*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*h^2*h3^2*mH2*tanbeta^3)/(8*v^2) - 
 (cbma^2*h*H*h3^2*mH2*tanbeta^3)/(4*v^2) + (cbma^4*h*H*h3^2*mH2*tanbeta^3)/
  (4*v^2) + (cbma*Sqrt[1 - cbma^2]*H^2*h3^2*mH2*tanbeta^3)/(8*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*H^2*h3^2*mH2*tanbeta^3)/(8*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*h3^4*mH2*tanbeta^3)/(16*v^2) + 
 (cbma^3*Sqrt[1 - cbma^2]*h^2*HP*HPbar*mH2*tanbeta^3)/(4*v^2) - 
 (cbma^2*h*H*HP*HPbar*mH2*tanbeta^3)/(2*v^2) + 
 (cbma^4*h*H*HP*HPbar*mH2*tanbeta^3)/(2*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mH2*tanbeta^3)/(4*v^2) - 
 (cbma^3*Sqrt[1 - cbma^2]*H^2*HP*HPbar*mH2*tanbeta^3)/(4*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*h3^2*HP*HPbar*mH2*tanbeta^3)/(4*v^2) + 
 (cbma*Sqrt[1 - cbma^2]*HP^2*HPbar^2*mH2*tanbeta^3)/(4*v^2) + 
 (cbma^2*Sqrt[1 - cbma^2]*h^3*LL^2)/v - (2*cbma*h^2*H*LL^2)/v + 
 (3*cbma^3*h^2*H*LL^2)/v + (Sqrt[1 - cbma^2]*h*H^2*LL^2)/v - 
 (3*cbma^2*Sqrt[1 - cbma^2]*h*H^2*LL^2)/v + (cbma*H^3*LL^2)/v - 
 (cbma^3*H^3*LL^2)/v + (Sqrt[1 - cbma^2]*h*h3^2*LL^2)/v + 
 (cbma*H*h3^2*LL^2)/v + (2*Sqrt[1 - cbma^2]*h*HP*HPbar*LL^2)/v + 
 (2*cbma*H*HP*HPbar*LL^2)/v - (Sqrt[1 - cbma^2]*h*h3^2*mA2)/v - 
 (cbma*H*h3^2*mA2)/v - (Sqrt[1 - cbma^2]*h^3*mh2)/(2*v) - 
 (cbma^2*Sqrt[1 - cbma^2]*h^3*mh2)/(2*v) - (cbma^4*Sqrt[1 - cbma^2]*h^3*mh2)/
  v + (2*cbma^3*h^2*H*mh2)/v - (3*cbma^5*h^2*H*mh2)/v - 
 (5*cbma^2*Sqrt[1 - cbma^2]*h*H^2*mh2)/(2*v) + 
 (3*cbma^4*Sqrt[1 - cbma^2]*h*H^2*mh2)/v + (cbma*H^3*mh2)/v - 
 (2*cbma^3*H^3*mh2)/v + (cbma^5*H^3*mh2)/v - 
 (cbma^2*Sqrt[1 - cbma^2]*h*h3^2*mh2)/v + (cbma*H*h3^2*mh2)/v - 
 (cbma^3*H*h3^2*mh2)/v - (2*cbma^2*Sqrt[1 - cbma^2]*h*HP*HPbar*mh2)/v + 
 (2*cbma*H*HP*HPbar*mh2)/v - (2*cbma^3*H*HP*HPbar*mh2)/v - 
 (5*h^3*mH2)/(128*Sqrt[1 - cbma^2]*v) - (3*cbma^2*h^3*mH2)/
  (128*Sqrt[1 - cbma^2]*v) + (15*cbma^4*h^3*mH2)/(128*Sqrt[1 - cbma^2]*v) - 
 (7*cbma^6*h^3*mH2)/(128*Sqrt[1 - cbma^2]*v) + 
 (5*Sqrt[1 - cbma^2]*h^3*mH2)/(128*v) + (cbma^2*Sqrt[1 - cbma^2]*h^3*mH2)/
  (16*v) + (121*cbma^4*Sqrt[1 - cbma^2]*h^3*mH2)/(128*v) + 
 (73*cbma*h^2*H*mH2)/(128*v) - (7*cbma^3*h^2*H*mH2)/(2*v) + 
 (381*cbma^5*h^2*H*mH2)/(128*v) - (9*cbma*h^2*H*mH2)/(128*(1 - cbma^2)*v) + 
 (9*cbma^3*h^2*H*mH2)/(128*(1 - cbma^2)*v) + 
 (3*cbma^5*h^2*H*mH2)/(128*(1 - cbma^2)*v) - 
 (3*cbma^7*h^2*H*mH2)/(128*(1 - cbma^2)*v) - 
 (9*h*H^2*mH2)/(128*Sqrt[1 - cbma^2]*v) - (27*cbma^2*h*H^2*mH2)/
  (128*Sqrt[1 - cbma^2]*v) + (15*cbma^4*h*H^2*mH2)/(128*Sqrt[1 - cbma^2]*v) + 
 (21*cbma^6*h*H^2*mH2)/(128*Sqrt[1 - cbma^2]*v) - 
 (119*Sqrt[1 - cbma^2]*h*H^2*mH2)/(128*v) + 
 (137*cbma^2*Sqrt[1 - cbma^2]*h*H^2*mH2)/(32*v) - 
 (363*cbma^4*Sqrt[1 - cbma^2]*h*H^2*mH2)/(128*v) - 
 (251*cbma*H^3*mH2)/(128*v) + (81*cbma^3*H^3*mH2)/(32*v) - 
 (127*cbma^5*H^3*mH2)/(128*v) - (5*cbma*H^3*mH2)/(128*(1 - cbma^2)*v) + 
 (cbma^3*H^3*mH2)/(128*(1 - cbma^2)*v) + (3*cbma^5*H^3*mH2)/
  (128*(1 - cbma^2)*v) + (cbma^7*H^3*mH2)/(128*(1 - cbma^2)*v) + 
 (cbma^2*Sqrt[1 - cbma^2]*h*h3^2*mH2)/v - (cbma*H*h3^2*mH2)/v + 
 (cbma^3*H*h3^2*mH2)/v + (2*cbma^2*Sqrt[1 - cbma^2]*h*HP*HPbar*mH2)/v - 
 (2*cbma*H*HP*HPbar*mH2)/v + (2*cbma^3*H*HP*HPbar*mH2)/v - 
 (2*Sqrt[1 - cbma^2]*h*HP*HPbar*mHP2)/v - (2*cbma*H*HP*HPbar*mHP2)/v + 
 (cbma^4*Sqrt[1 - cbma^2]*h^3*mh2)/(4*tanbeta^2*v) - 
 (3*cbma^3*h^2*H*mh2)/(4*tanbeta^2*v) + (3*cbma^5*h^2*H*mh2)/
  (4*tanbeta^2*v) + (3*cbma^2*Sqrt[1 - cbma^2]*h*H^2*mh2)/(4*tanbeta^2*v) - 
 (3*cbma^4*Sqrt[1 - cbma^2]*h*H^2*mh2)/(4*tanbeta^2*v) - 
 (cbma*H^3*mh2)/(4*tanbeta^2*v) + (cbma^3*H^3*mh2)/(2*tanbeta^2*v) - 
 (cbma^5*H^3*mh2)/(4*tanbeta^2*v) + (cbma^2*Sqrt[1 - cbma^2]*h*h3^2*mh2)/
  (4*tanbeta^2*v) - (cbma*H*h3^2*mh2)/(4*tanbeta^2*v) + 
 (cbma^3*H*h3^2*mh2)/(4*tanbeta^2*v) + 
 (cbma^2*Sqrt[1 - cbma^2]*h*HP*HPbar*mh2)/(2*tanbeta^2*v) - 
 (cbma*H*HP*HPbar*mh2)/(2*tanbeta^2*v) + (cbma^3*H*HP*HPbar*mh2)/
  (2*tanbeta^2*v) - (cbma^4*Sqrt[1 - cbma^2]*h^3*mH2)/(4*tanbeta^2*v) + 
 (3*cbma^3*h^2*H*mH2)/(4*tanbeta^2*v) - (3*cbma^5*h^2*H*mH2)/
  (4*tanbeta^2*v) - (3*cbma^2*Sqrt[1 - cbma^2]*h*H^2*mH2)/(4*tanbeta^2*v) + 
 (3*cbma^4*Sqrt[1 - cbma^2]*h*H^2*mH2)/(4*tanbeta^2*v) + 
 (cbma*H^3*mH2)/(4*tanbeta^2*v) - (cbma^3*H^3*mH2)/(2*tanbeta^2*v) + 
 (cbma^5*H^3*mH2)/(4*tanbeta^2*v) - (cbma^2*Sqrt[1 - cbma^2]*h*h3^2*mH2)/
  (4*tanbeta^2*v) + (cbma*H*h3^2*mH2)/(4*tanbeta^2*v) - 
 (cbma^3*H*h3^2*mH2)/(4*tanbeta^2*v) - 
 (cbma^2*Sqrt[1 - cbma^2]*h*HP*HPbar*mH2)/(2*tanbeta^2*v) + 
 (cbma*H*HP*HPbar*mH2)/(2*tanbeta^2*v) - (cbma^3*H*HP*HPbar*mH2)/
  (2*tanbeta^2*v) + (cbma^3*h^3*LL^2)/(2*tanbeta*v) - 
 (3*cbma^2*Sqrt[1 - cbma^2]*h^2*H*LL^2)/(2*tanbeta*v) + 
 (3*cbma*h*H^2*LL^2)/(2*tanbeta*v) - (3*cbma^3*h*H^2*LL^2)/(2*tanbeta*v) - 
 (Sqrt[1 - cbma^2]*H^3*LL^2)/(2*tanbeta*v) + 
 (cbma^2*Sqrt[1 - cbma^2]*H^3*LL^2)/(2*tanbeta*v) + 
 (cbma*h*h3^2*LL^2)/(2*tanbeta*v) - (Sqrt[1 - cbma^2]*H*h3^2*LL^2)/
  (2*tanbeta*v) + (cbma*h*HP*HPbar*LL^2)/(tanbeta*v) - 
 (Sqrt[1 - cbma^2]*H*HP*HPbar*LL^2)/(tanbeta*v) + 
 (cbma^3*h^3*mh2)/(4*tanbeta*v) - (3*cbma^5*h^3*mh2)/(4*tanbeta*v) - 
 (3*cbma^2*Sqrt[1 - cbma^2]*h^2*H*mh2)/(4*tanbeta*v) + 
 (9*cbma^4*Sqrt[1 - cbma^2]*h^2*H*mh2)/(4*tanbeta*v) + 
 (3*cbma*h*H^2*mh2)/(4*tanbeta*v) - (3*cbma^3*h*H^2*mh2)/(tanbeta*v) + 
 (9*cbma^5*h*H^2*mh2)/(4*tanbeta*v) - (Sqrt[1 - cbma^2]*H^3*mh2)/
  (4*tanbeta*v) + (cbma^2*Sqrt[1 - cbma^2]*H^3*mh2)/(tanbeta*v) - 
 (3*cbma^4*Sqrt[1 - cbma^2]*H^3*mh2)/(4*tanbeta*v) + 
 (cbma*h*h3^2*mh2)/(4*tanbeta*v) - (3*cbma^3*h*h3^2*mh2)/(4*tanbeta*v) - 
 (Sqrt[1 - cbma^2]*H*h3^2*mh2)/(4*tanbeta*v) + 
 (3*cbma^2*Sqrt[1 - cbma^2]*H*h3^2*mh2)/(4*tanbeta*v) + 
 (cbma*h*HP*HPbar*mh2)/(2*tanbeta*v) - (3*cbma^3*h*HP*HPbar*mh2)/
  (2*tanbeta*v) - (Sqrt[1 - cbma^2]*H*HP*HPbar*mh2)/(2*tanbeta*v) + 
 (3*cbma^2*Sqrt[1 - cbma^2]*H*HP*HPbar*mh2)/(2*tanbeta*v) - 
 (5*cbma*h^3*mH2)/(256*tanbeta*v) - (33*cbma^3*h^3*mH2)/(64*tanbeta*v) + 
 (191*cbma^5*h^3*mH2)/(256*tanbeta*v) + 
 (5*cbma*h^3*mH2)/(256*(1 - cbma^2)*tanbeta*v) - 
 (cbma^3*h^3*mH2)/(256*(1 - cbma^2)*tanbeta*v) - 
 (3*cbma^5*h^3*mH2)/(256*(1 - cbma^2)*tanbeta*v) - 
 (cbma^7*h^3*mH2)/(256*(1 - cbma^2)*tanbeta*v) - 
 (9*h^2*H*mH2)/(256*Sqrt[1 - cbma^2]*tanbeta*v) - 
 (27*cbma^2*h^2*H*mH2)/(256*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (15*cbma^4*h^2*H*mH2)/(256*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (21*cbma^6*h^2*H*mH2)/(256*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (9*Sqrt[1 - cbma^2]*h^2*H*mH2)/(256*tanbeta*v) + 
 (105*cbma^2*Sqrt[1 - cbma^2]*h^2*H*mH2)/(64*tanbeta*v) - 
 (555*cbma^4*Sqrt[1 - cbma^2]*h^2*H*mH2)/(256*tanbeta*v) - 
 (393*cbma*h*H^2*mH2)/(256*tanbeta*v) + (15*cbma^3*h*H^2*mH2)/(4*tanbeta*v) - 
 (573*cbma^5*h*H^2*mH2)/(256*tanbeta*v) + (9*cbma*h*H^2*mH2)/
  (256*(1 - cbma^2)*tanbeta*v) - (9*cbma^3*h*H^2*mH2)/
  (256*(1 - cbma^2)*tanbeta*v) - (3*cbma^5*h*H^2*mH2)/
  (256*(1 - cbma^2)*tanbeta*v) + (3*cbma^7*h*H^2*mH2)/
  (256*(1 - cbma^2)*tanbeta*v) - (5*H^3*mH2)/(256*Sqrt[1 - cbma^2]*tanbeta*
   v) - (3*cbma^2*H^3*mH2)/(256*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (15*cbma^4*H^3*mH2)/(256*Sqrt[1 - cbma^2]*tanbeta*v) - 
 (7*cbma^6*H^3*mH2)/(256*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (133*Sqrt[1 - cbma^2]*H^3*mH2)/(256*tanbeta*v) - 
 (39*cbma^2*Sqrt[1 - cbma^2]*H^3*mH2)/(32*tanbeta*v) + 
 (185*cbma^4*Sqrt[1 - cbma^2]*H^3*mH2)/(256*tanbeta*v) - 
 (17*cbma*h*h3^2*mH2)/(32*tanbeta*v) + (47*cbma^3*h*h3^2*mH2)/
  (64*tanbeta*v) + (cbma*h*h3^2*mH2)/(32*(1 - cbma^2)*tanbeta*v) - 
 (cbma^3*h*h3^2*mH2)/(64*(1 - cbma^2)*tanbeta*v) - 
 (cbma^5*h*h3^2*mH2)/(64*(1 - cbma^2)*tanbeta*v) - 
 (H*h3^2*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v) - 
 (3*cbma^2*H*h3^2*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (5*cbma^4*H*h3^2*mH2)/(64*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (17*Sqrt[1 - cbma^2]*H*h3^2*mH2)/(32*tanbeta*v) - 
 (43*cbma^2*Sqrt[1 - cbma^2]*H*h3^2*mH2)/(64*tanbeta*v) - 
 (17*cbma*h*HP*HPbar*mH2)/(16*tanbeta*v) + (47*cbma^3*h*HP*HPbar*mH2)/
  (32*tanbeta*v) + (cbma*h*HP*HPbar*mH2)/(16*(1 - cbma^2)*tanbeta*v) - 
 (cbma^3*h*HP*HPbar*mH2)/(32*(1 - cbma^2)*tanbeta*v) - 
 (cbma^5*h*HP*HPbar*mH2)/(32*(1 - cbma^2)*tanbeta*v) - 
 (H*HP*HPbar*mH2)/(16*Sqrt[1 - cbma^2]*tanbeta*v) - 
 (3*cbma^2*H*HP*HPbar*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (5*cbma^4*H*HP*HPbar*mH2)/(32*Sqrt[1 - cbma^2]*tanbeta*v) + 
 (17*Sqrt[1 - cbma^2]*H*HP*HPbar*mH2)/(16*tanbeta*v) - 
 (43*cbma^2*Sqrt[1 - cbma^2]*H*HP*HPbar*mH2)/(32*tanbeta*v) - 
 (cbma^3*h^3*LL^2*tanbeta)/(2*v) + 
 (3*cbma^2*Sqrt[1 - cbma^2]*h^2*H*LL^2*tanbeta)/(2*v) - 
 (3*cbma*h*H^2*LL^2*tanbeta)/(2*v) + (3*cbma^3*h*H^2*LL^2*tanbeta)/(2*v) + 
 (Sqrt[1 - cbma^2]*H^3*LL^2*tanbeta)/(2*v) - 
 (cbma^2*Sqrt[1 - cbma^2]*H^3*LL^2*tanbeta)/(2*v) - 
 (cbma*h*h3^2*LL^2*tanbeta)/(2*v) + (Sqrt[1 - cbma^2]*H*h3^2*LL^2*tanbeta)/
  (2*v) - (cbma*h*HP*HPbar*LL^2*tanbeta)/v + 
 (Sqrt[1 - cbma^2]*H*HP*HPbar*LL^2*tanbeta)/v - 
 (cbma^3*h^3*mh2*tanbeta)/(4*v) + (3*cbma^5*h^3*mh2*tanbeta)/(4*v) + 
 (3*cbma^2*Sqrt[1 - cbma^2]*h^2*H*mh2*tanbeta)/(4*v) - 
 (9*cbma^4*Sqrt[1 - cbma^2]*h^2*H*mh2*tanbeta)/(4*v) - 
 (3*cbma*h*H^2*mh2*tanbeta)/(4*v) + (3*cbma^3*h*H^2*mh2*tanbeta)/v - 
 (9*cbma^5*h*H^2*mh2*tanbeta)/(4*v) + (Sqrt[1 - cbma^2]*H^3*mh2*tanbeta)/
  (4*v) - (cbma^2*Sqrt[1 - cbma^2]*H^3*mh2*tanbeta)/v + 
 (3*cbma^4*Sqrt[1 - cbma^2]*H^3*mh2*tanbeta)/(4*v) - 
 (cbma*h*h3^2*mh2*tanbeta)/(4*v) + (3*cbma^3*h*h3^2*mh2*tanbeta)/(4*v) + 
 (Sqrt[1 - cbma^2]*H*h3^2*mh2*tanbeta)/(4*v) - 
 (3*cbma^2*Sqrt[1 - cbma^2]*H*h3^2*mh2*tanbeta)/(4*v) - 
 (cbma*h*HP*HPbar*mh2*tanbeta)/(2*v) + (3*cbma^3*h*HP*HPbar*mh2*tanbeta)/
  (2*v) + (Sqrt[1 - cbma^2]*H*HP*HPbar*mh2*tanbeta)/(2*v) - 
 (3*cbma^2*Sqrt[1 - cbma^2]*H*HP*HPbar*mh2*tanbeta)/(2*v) + 
 (5*cbma*h^3*mH2*tanbeta)/(256*v) + (33*cbma^3*h^3*mH2*tanbeta)/(64*v) - 
 (191*cbma^5*h^3*mH2*tanbeta)/(256*v) - (5*cbma*h^3*mH2*tanbeta)/
  (256*(1 - cbma^2)*v) + (cbma^3*h^3*mH2*tanbeta)/(256*(1 - cbma^2)*v) + 
 (3*cbma^5*h^3*mH2*tanbeta)/(256*(1 - cbma^2)*v) + 
 (cbma^7*h^3*mH2*tanbeta)/(256*(1 - cbma^2)*v) + 
 (9*h^2*H*mH2*tanbeta)/(256*Sqrt[1 - cbma^2]*v) + 
 (27*cbma^2*h^2*H*mH2*tanbeta)/(256*Sqrt[1 - cbma^2]*v) - 
 (15*cbma^4*h^2*H*mH2*tanbeta)/(256*Sqrt[1 - cbma^2]*v) - 
 (21*cbma^6*h^2*H*mH2*tanbeta)/(256*Sqrt[1 - cbma^2]*v) - 
 (9*Sqrt[1 - cbma^2]*h^2*H*mH2*tanbeta)/(256*v) - 
 (105*cbma^2*Sqrt[1 - cbma^2]*h^2*H*mH2*tanbeta)/(64*v) + 
 (555*cbma^4*Sqrt[1 - cbma^2]*h^2*H*mH2*tanbeta)/(256*v) + 
 (393*cbma*h*H^2*mH2*tanbeta)/(256*v) - (15*cbma^3*h*H^2*mH2*tanbeta)/(4*v) + 
 (573*cbma^5*h*H^2*mH2*tanbeta)/(256*v) - (9*cbma*h*H^2*mH2*tanbeta)/
  (256*(1 - cbma^2)*v) + (9*cbma^3*h*H^2*mH2*tanbeta)/(256*(1 - cbma^2)*v) + 
 (3*cbma^5*h*H^2*mH2*tanbeta)/(256*(1 - cbma^2)*v) - 
 (3*cbma^7*h*H^2*mH2*tanbeta)/(256*(1 - cbma^2)*v) + 
 (5*H^3*mH2*tanbeta)/(256*Sqrt[1 - cbma^2]*v) + 
 (3*cbma^2*H^3*mH2*tanbeta)/(256*Sqrt[1 - cbma^2]*v) - 
 (15*cbma^4*H^3*mH2*tanbeta)/(256*Sqrt[1 - cbma^2]*v) + 
 (7*cbma^6*H^3*mH2*tanbeta)/(256*Sqrt[1 - cbma^2]*v) - 
 (133*Sqrt[1 - cbma^2]*H^3*mH2*tanbeta)/(256*v) + 
 (39*cbma^2*Sqrt[1 - cbma^2]*H^3*mH2*tanbeta)/(32*v) - 
 (185*cbma^4*Sqrt[1 - cbma^2]*H^3*mH2*tanbeta)/(256*v) + 
 (17*cbma*h*h3^2*mH2*tanbeta)/(32*v) - (47*cbma^3*h*h3^2*mH2*tanbeta)/
  (64*v) - (cbma*h*h3^2*mH2*tanbeta)/(32*(1 - cbma^2)*v) + 
 (cbma^3*h*h3^2*mH2*tanbeta)/(64*(1 - cbma^2)*v) + 
 (cbma^5*h*h3^2*mH2*tanbeta)/(64*(1 - cbma^2)*v) + 
 (H*h3^2*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v) + 
 (3*cbma^2*H*h3^2*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v) - 
 (5*cbma^4*H*h3^2*mH2*tanbeta)/(64*Sqrt[1 - cbma^2]*v) - 
 (17*Sqrt[1 - cbma^2]*H*h3^2*mH2*tanbeta)/(32*v) + 
 (43*cbma^2*Sqrt[1 - cbma^2]*H*h3^2*mH2*tanbeta)/(64*v) + 
 (17*cbma*h*HP*HPbar*mH2*tanbeta)/(16*v) - (47*cbma^3*h*HP*HPbar*mH2*tanbeta)/
  (32*v) - (cbma*h*HP*HPbar*mH2*tanbeta)/(16*(1 - cbma^2)*v) + 
 (cbma^3*h*HP*HPbar*mH2*tanbeta)/(32*(1 - cbma^2)*v) + 
 (cbma^5*h*HP*HPbar*mH2*tanbeta)/(32*(1 - cbma^2)*v) + 
 (H*HP*HPbar*mH2*tanbeta)/(16*Sqrt[1 - cbma^2]*v) + 
 (3*cbma^2*H*HP*HPbar*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v) - 
 (5*cbma^4*H*HP*HPbar*mH2*tanbeta)/(32*Sqrt[1 - cbma^2]*v) - 
 (17*Sqrt[1 - cbma^2]*H*HP*HPbar*mH2*tanbeta)/(16*v) + 
 (43*cbma^2*Sqrt[1 - cbma^2]*H*HP*HPbar*mH2*tanbeta)/(32*v) + 
 (cbma^4*Sqrt[1 - cbma^2]*h^3*mh2*tanbeta^2)/(4*v) - 
 (3*cbma^3*h^2*H*mh2*tanbeta^2)/(4*v) + (3*cbma^5*h^2*H*mh2*tanbeta^2)/
  (4*v) + (3*cbma^2*Sqrt[1 - cbma^2]*h*H^2*mh2*tanbeta^2)/(4*v) - 
 (3*cbma^4*Sqrt[1 - cbma^2]*h*H^2*mh2*tanbeta^2)/(4*v) - 
 (cbma*H^3*mh2*tanbeta^2)/(4*v) + (cbma^3*H^3*mh2*tanbeta^2)/(2*v) - 
 (cbma^5*H^3*mh2*tanbeta^2)/(4*v) + 
 (cbma^2*Sqrt[1 - cbma^2]*h*h3^2*mh2*tanbeta^2)/(4*v) - 
 (cbma*H*h3^2*mh2*tanbeta^2)/(4*v) + (cbma^3*H*h3^2*mh2*tanbeta^2)/(4*v) + 
 (cbma^2*Sqrt[1 - cbma^2]*h*HP*HPbar*mh2*tanbeta^2)/(2*v) - 
 (cbma*H*HP*HPbar*mh2*tanbeta^2)/(2*v) + (cbma^3*H*HP*HPbar*mh2*tanbeta^2)/
  (2*v) - (cbma^4*Sqrt[1 - cbma^2]*h^3*mH2*tanbeta^2)/(4*v) + 
 (3*cbma^3*h^2*H*mH2*tanbeta^2)/(4*v) - (3*cbma^5*h^2*H*mH2*tanbeta^2)/
  (4*v) - (3*cbma^2*Sqrt[1 - cbma^2]*h*H^2*mH2*tanbeta^2)/(4*v) + 
 (3*cbma^4*Sqrt[1 - cbma^2]*h*H^2*mH2*tanbeta^2)/(4*v) + 
 (cbma*H^3*mH2*tanbeta^2)/(4*v) - (cbma^3*H^3*mH2*tanbeta^2)/(2*v) + 
 (cbma^5*H^3*mH2*tanbeta^2)/(4*v) - 
 (cbma^2*Sqrt[1 - cbma^2]*h*h3^2*mH2*tanbeta^2)/(4*v) + 
 (cbma*H*h3^2*mH2*tanbeta^2)/(4*v) - (cbma^3*H*h3^2*mH2*tanbeta^2)/(4*v) - 
 (cbma^2*Sqrt[1 - cbma^2]*h*HP*HPbar*mH2*tanbeta^2)/(2*v) + 
 (cbma*H*HP*HPbar*mH2*tanbeta^2)/(2*v) - (cbma^3*H*HP*HPbar*mH2*tanbeta^2)/
  (2*v) + (mh2*v^2)/8 - (cbma^2*mh2*v^2)/8 - (mH2*v^2)/64 + 
 (7*cbma^2*mH2*v^2)/64 + (mH2*v^2)/(64*(1 - cbma^2)) - 
 (cbma^4*mH2*v^2)/(64*(1 - cbma^2)) + (4*HP*HPbar*Mw^2*SW^2*A[\[Mu]]^2)/v^2 + 
 del[h, \[Mu]]^2/2 + del[H, \[Mu]]^2/2 + del[h3, \[Mu]]^2/2 + 
 ((2*I)*HPbar*Mw*SW*A[\[Mu]]*del[HP, \[Mu]])/v - 
 ((2*I)*HP*Mw*SW*A[\[Mu]]*del[HPbar, \[Mu]])/v + 
 del[HP, \[Mu]]*del[HPbar, \[Mu]] + 
 (2*cbma*h*HPbar*Mw^2*SW*A[\[Mu]]*W[\[Mu]])/v^2 - 
 (2*Sqrt[1 - cbma^2]*H*HPbar*Mw^2*SW*A[\[Mu]]*W[\[Mu]])/v^2 + 
 ((2*I)*h3*HPbar*Mw^2*SW*A[\[Mu]]*W[\[Mu]])/v^2 + 
 (I*cbma*HPbar*Mw*del[h, \[Mu]]*W[\[Mu]])/v - 
 (I*Sqrt[1 - cbma^2]*HPbar*Mw*del[H, \[Mu]]*W[\[Mu]])/v - 
 (HPbar*Mw*del[h3, \[Mu]]*W[\[Mu]])/v - 
 (I*cbma*h*Mw*del[HPbar, \[Mu]]*W[\[Mu]])/v + 
 (I*Sqrt[1 - cbma^2]*H*Mw*del[HPbar, \[Mu]]*W[\[Mu]])/v + 
 (h3*Mw*del[HPbar, \[Mu]]*W[\[Mu]])/v + 
 (2*cbma*h*HP*Mw^2*SW*A[\[Mu]]*Wbar[\[Mu]])/v^2 - 
 (2*Sqrt[1 - cbma^2]*H*HP*Mw^2*SW*A[\[Mu]]*Wbar[\[Mu]])/v^2 - 
 ((2*I)*h3*HP*Mw^2*SW*A[\[Mu]]*Wbar[\[Mu]])/v^2 - 
 (I*cbma*HP*Mw*del[h, \[Mu]]*Wbar[\[Mu]])/v + 
 (I*Sqrt[1 - cbma^2]*HP*Mw*del[H, \[Mu]]*Wbar[\[Mu]])/v - 
 (HP*Mw*del[h3, \[Mu]]*Wbar[\[Mu]])/v + 
 (I*cbma*h*Mw*del[HP, \[Mu]]*Wbar[\[Mu]])/v - 
 (I*Sqrt[1 - cbma^2]*H*Mw*del[HP, \[Mu]]*Wbar[\[Mu]])/v + 
 (h3*Mw*del[HP, \[Mu]]*Wbar[\[Mu]])/v + Mw^2*W[\[Mu]]*Wbar[\[Mu]] + 
 (h^2*Mw^2*W[\[Mu]]*Wbar[\[Mu]])/v^2 + (H^2*Mw^2*W[\[Mu]]*Wbar[\[Mu]])/v^2 + 
 (h3^2*Mw^2*W[\[Mu]]*Wbar[\[Mu]])/v^2 + 
 (2*HP*HPbar*Mw^2*W[\[Mu]]*Wbar[\[Mu]])/v^2 + 
 (2*Sqrt[1 - cbma^2]*h*Mw^2*W[\[Mu]]*Wbar[\[Mu]])/v + 
 (2*cbma*H*Mw^2*W[\[Mu]]*Wbar[\[Mu]])/v + 
 (4*CW*HP*HPbar*Mw^2*SW*A[\[Mu]]*Z[\[Mu]])/v^2 - 
 (4*HP*HPbar*Mw^2*SW^3*A[\[Mu]]*Z[\[Mu]])/(CW*v^2) - 
 (cbma*CW*h3*Mw*del[h, \[Mu]]*Z[\[Mu]])/v - 
 (cbma*h3*Mw*SW^2*del[h, \[Mu]]*Z[\[Mu]])/(CW*v) + 
 (Sqrt[1 - cbma^2]*CW*h3*Mw*del[H, \[Mu]]*Z[\[Mu]])/v + 
 (Sqrt[1 - cbma^2]*h3*Mw*SW^2*del[H, \[Mu]]*Z[\[Mu]])/(CW*v) + 
 (cbma*CW*h*Mw*del[h3, \[Mu]]*Z[\[Mu]])/v - 
 (Sqrt[1 - cbma^2]*CW*H*Mw*del[h3, \[Mu]]*Z[\[Mu]])/v + 
 (cbma*h*Mw*SW^2*del[h3, \[Mu]]*Z[\[Mu]])/(CW*v) - 
 (Sqrt[1 - cbma^2]*H*Mw*SW^2*del[h3, \[Mu]]*Z[\[Mu]])/(CW*v) + 
 (I*CW*HPbar*Mw*del[HP, \[Mu]]*Z[\[Mu]])/v - 
 (I*HPbar*Mw*SW^2*del[HP, \[Mu]]*Z[\[Mu]])/(CW*v) - 
 (I*CW*HP*Mw*del[HPbar, \[Mu]]*Z[\[Mu]])/v + 
 (I*HP*Mw*SW^2*del[HPbar, \[Mu]]*Z[\[Mu]])/(CW*v) - 
 (2*cbma*h*HPbar*Mw^2*SW^2*W[\[Mu]]*Z[\[Mu]])/(CW*v^2) + 
 (2*Sqrt[1 - cbma^2]*H*HPbar*Mw^2*SW^2*W[\[Mu]]*Z[\[Mu]])/(CW*v^2) - 
 ((2*I)*h3*HPbar*Mw^2*SW^2*W[\[Mu]]*Z[\[Mu]])/(CW*v^2) - 
 (2*cbma*h*HP*Mw^2*SW^2*Wbar[\[Mu]]*Z[\[Mu]])/(CW*v^2) + 
 (2*Sqrt[1 - cbma^2]*H*HP*Mw^2*SW^2*Wbar[\[Mu]]*Z[\[Mu]])/(CW*v^2) + 
 ((2*I)*h3*HP*Mw^2*SW^2*Wbar[\[Mu]]*Z[\[Mu]])/(CW*v^2) + 
 (CW^2*Mw^2*Z[\[Mu]]^2)/2 + Mw^2*SW^2*Z[\[Mu]]^2 + 
 (Mw^2*SW^4*Z[\[Mu]]^2)/(2*CW^2) + (CW^2*h^2*Mw^2*Z[\[Mu]]^2)/(2*v^2) + 
 (CW^2*H^2*Mw^2*Z[\[Mu]]^2)/(2*v^2) + (CW^2*h3^2*Mw^2*Z[\[Mu]]^2)/(2*v^2) + 
 (CW^2*HP*HPbar*Mw^2*Z[\[Mu]]^2)/v^2 + (h^2*Mw^2*SW^2*Z[\[Mu]]^2)/v^2 + 
 (H^2*Mw^2*SW^2*Z[\[Mu]]^2)/v^2 + (h3^2*Mw^2*SW^2*Z[\[Mu]]^2)/v^2 - 
 (2*HP*HPbar*Mw^2*SW^2*Z[\[Mu]]^2)/v^2 + (h^2*Mw^2*SW^4*Z[\[Mu]]^2)/
  (2*CW^2*v^2) + (H^2*Mw^2*SW^4*Z[\[Mu]]^2)/(2*CW^2*v^2) + 
 (h3^2*Mw^2*SW^4*Z[\[Mu]]^2)/(2*CW^2*v^2) + (HP*HPbar*Mw^2*SW^4*Z[\[Mu]]^2)/
  (CW^2*v^2) + (Sqrt[1 - cbma^2]*CW^2*h*Mw^2*Z[\[Mu]]^2)/v + 
 (cbma*CW^2*H*Mw^2*Z[\[Mu]]^2)/v + 
 (2*Sqrt[1 - cbma^2]*h*Mw^2*SW^2*Z[\[Mu]]^2)/v + 
 (2*cbma*H*Mw^2*SW^2*Z[\[Mu]]^2)/v + 
 (Sqrt[1 - cbma^2]*h*Mw^2*SW^4*Z[\[Mu]]^2)/(CW^2*v) + 
 (cbma*H*Mw^2*SW^4*Z[\[Mu]]^2)/(CW^2*v)}


(* The solutions for the heavy fields are: *)


  {{Hsol0 -> 0, HPsol0 -> 0, HPbarsol0 -> 0, h3sol0 -> 0}}
  
  {{Hsol1 -> (-3*cbma*h^2)/(2*v), Hpsol1 -> 0, Hpbarsol1 -> 0, h3sol1 -> 0}}
  
 
  {{Hsol2 -> (2*cbma*CW^2*(2*SW^2*(3*del[h, \[Sigma]]^2 + 
          h*(2*dmH2*h + 3*del[del[h, \[Sigma]], \[Sigma]])) + 
        4*Mw^2*SW^2*W[\[Sigma]]*Wbar[\[Sigma]]) + 4*cbma*Mw^2*SW^2*
       Z[\[Sigma]]^2)/(4*CW^2*LL^2*SW^2*v), 
   Hpsol2 -> (cbma*Mw*(I*h*del[W[\[Sigma]], \[Sigma]] + 
       ((2*h*Mw*SW*A[\[Sigma]])/v + (2*I)*del[h, \[Sigma]])*W[\[Sigma]]))/
     (LL^2*v), Hpbarsol2 -> (cbma*Mw*((-I)*h*del[Wbar[\[Sigma]], \[Sigma]] + 
       ((2*h*Mw*SW*A[\[Sigma]])/v - (2*I)*del[h, \[Sigma]])*Wbar[\[Sigma]]))/
     (LL^2*v), h3sol2 -> -((cbma*Mw*(h*del[Z[\[Sigma]], \[Sigma]] + 
        2*del[h, \[Sigma]]*Z[\[Sigma]]))/(CW*LL^2*v))}}
         
    {{Hsol3 -> (-1/2*(cbma^3*h^2*LL^2)/v + (3*cbma^3*h^2*LL^2)/(4*tanbeta^2*v) + 
      (3*cbma^2*dmH2*h^2)/(2*tanbeta*v) - (3*cbma^2*h^2*mh2)/(4*tanbeta*v) - 
      (3*cbma^2*dmH2*h^2*tanbeta)/(2*v) + (3*cbma^2*h^2*mh2*tanbeta)/(4*v) + 
      (3*cbma^3*h^2*LL^2*tanbeta^2)/(4*v) - 
      (cbma*dmH2*(2*dmH2*h^2 + 3*del[h, \[Gamma]]^2 + 
         3*h*del[del[h, \[Gamma]], \[Gamma]]))/(LL^2*v) + 
      (-4*cbma*dmH2*del[h, \[Mu]]^2 - 6*cbma*del[del[h, \[Gamma]], \[Mu]]^2 - 
        4*cbma*dmH2*h*del[del[h, \[Mu]], \[Mu]] - 
        3*cbma*del[del[h, \[Gamma]], \[Gamma]]*del[del[h, \[Mu]], \[Mu]] - 
        6*cbma*del[h, \[Mu]]*del[del[del[h, \[Gamma]], \[Gamma]], \[Mu]] - 
        6*cbma*del[h, \[Gamma]]*del[del[del[h, \[Gamma]], \[Mu]], \[Mu]] - 
        3*cbma*h*del[del[del[del[h, \[Gamma]], \[Gamma]], \[Mu]], \[Mu]])/
       (LL^2*v) + (cbma*Mw^2*del[Wbar[\[Mu]], \[Mu]]*
        (h*del[W[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*W[\[Gamma]]))/
       (LL^2*v^2) - (4*cbma*h*Mw^4*SW^2*A[\[Gamma]]*A[\[Mu]]*W[\[Mu]]*
        Wbar[\[Gamma]])/(LL^2*v^4) + (cbma*Mw^2*del[W[\[Mu]], \[Mu]]*
        (h*del[Wbar[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          Wbar[\[Gamma]]))/(LL^2*v^2) + 
      (2*cbma*Mw^2*W[\[Mu]]*(h*del[del[Wbar[\[Gamma]], \[Gamma]], \[Mu]] + 
         del[h, \[Mu]]*del[Wbar[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          del[Wbar[\[Gamma]], \[Mu]] + 2*del[del[h, \[Gamma]], \[Mu]]*
          Wbar[\[Gamma]]))/(LL^2*v^2) - (4*cbma*h*Mw^4*SW^2*A[\[Gamma]]*
        A[\[Mu]]*W[\[Gamma]]*Wbar[\[Mu]])/(LL^2*v^4) + 
      (2*cbma*Mw^2*(h*del[del[W[\[Gamma]], \[Gamma]], \[Mu]] + 
         del[h, \[Mu]]*del[W[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          del[W[\[Gamma]], \[Mu]] + 2*del[del[h, \[Gamma]], \[Mu]]*
          W[\[Gamma]])*Wbar[\[Mu]])/(LL^2*v^2) + 
      ((I/4)*((-8*cbma*h*Mw^3*SW^3*A[\[Gamma]]*del[Wbar[\[Mu]], \[Mu]]*
           W[\[Gamma]])/v^3 + (8*cbma*h*Mw^3*SW^3*A[\[Mu]]*
           del[Wbar[\[Gamma]], \[Gamma]]*W[\[Mu]])/v^3 + 
         (16*cbma*h*Mw^3*SW^3*A[\[Gamma]]*del[Wbar[\[Gamma]], \[Mu]]*
           W[\[Mu]])/v^3 + (8*cbma*h*Mw^3*SW^3*A[\[Gamma]]*
           del[W[\[Mu]], \[Mu]]*Wbar[\[Gamma]])/v^3 + 
         (16*cbma*Mw^3*SW^3*A[\[Mu]]*del[h, \[Gamma]]*W[\[Mu]]*
           Wbar[\[Gamma]])/v^3 + (16*cbma*Mw^3*SW^3*A[\[Gamma]]*del[h, \[Mu]]*
           W[\[Mu]]*Wbar[\[Gamma]])/v^3 + (16*cbma*h*Mw^3*SW^3*
           del[A[\[Gamma]], \[Mu]]*W[\[Mu]]*Wbar[\[Gamma]])/v^3 - 
         (8*cbma*h*Mw^3*SW^3*A[\[Mu]]*del[W[\[Gamma]], \[Gamma]]*Wbar[\[Mu]])/
          v^3 - (16*cbma*h*Mw^3*SW^3*A[\[Gamma]]*del[W[\[Gamma]], \[Mu]]*
           Wbar[\[Mu]])/v^3 - (16*cbma*Mw^3*SW^3*A[\[Mu]]*del[h, \[Gamma]]*
           W[\[Gamma]]*Wbar[\[Mu]])/v^3 - (16*cbma*Mw^3*SW^3*A[\[Gamma]]*
           del[h, \[Mu]]*W[\[Gamma]]*Wbar[\[Mu]])/v^3 - 
         (16*cbma*h*Mw^3*SW^3*del[A[\[Gamma]], \[Mu]]*W[\[Gamma]]*
           Wbar[\[Mu]])/v^3))/(LL^2*SW^2) - 
      (v*((8*cbma*CW^2*Mw^2*SW^2*del[W[\[Gamma]], \[Mu]]*del[Wbar[\[Gamma]], 
            \[Mu]])/v^2 + (4*cbma*Mw^2*SW^2*del[Z[\[Gamma]], \[Mu]]^2)/v^2 + 
         (4*cbma*CW^2*Mw^2*SW^2*del[del[Wbar[\[Gamma]], \[Mu]], \[Mu]]*
           W[\[Gamma]])/v^2 + (4*cbma*CW^2*Mw^2*SW^2*
           del[del[W[\[Gamma]], \[Mu]], \[Mu]]*Wbar[\[Gamma]])/v^2 + 
         (4*cbma*Mw^2*SW^2*del[del[Z[\[Gamma]], \[Mu]], \[Mu]]*Z[\[Gamma]])/
          v^2))/(2*CW^2*LL^2*SW^2) + (2*Mw^4*W[\[Mu]]*Wbar[\[Mu]]*
        (2*cbma*CW^2*W[\[Gamma]]*Wbar[\[Gamma]] + cbma*Z[\[Gamma]]^2))/
       (CW^2*LL^2*v^3) - (dmH2*h*((8*cbma*CW^2*Mw^2*SW^2*W[\[Gamma]]*
           Wbar[\[Gamma]])/v^2 + (4*cbma*Mw^2*SW^2*Z[\[Gamma]]^2)/v^2))/
       (2*CW^2*LL^2*SW^2) - 
      (dmH2*h^2*((8*cbma*CW^2*Mw^2*SW^2*W[\[Gamma]]*Wbar[\[Gamma]])/v^2 + 
         (4*cbma*Mw^2*SW^2*Z[\[Gamma]]^2)/v^2))/(4*CW^2*LL^2*SW^2*v) - 
      (dmH2*v*((8*cbma*CW^2*Mw^2*SW^2*W[\[Gamma]]*Wbar[\[Gamma]])/v^2 + 
         (4*cbma*Mw^2*SW^2*Z[\[Gamma]]^2)/v^2))/(4*CW^2*LL^2*SW^2))/LL^2, 
   Hpsol3 -> ((-4*cbma*dmHP2*h^2*Mw^2*SW*A[\[Gamma]]*W[\[Gamma]])/
       (LL^2*v^3) - (2*cbma*dmHP2*h*Mw^2*SW*A[\[Gamma]]*W[\[Gamma]])/
       (LL^2*v^2) + (8*cbma*h*Mw^4*SW^3*A[\[Gamma]]*A[\[Mu]]^2*W[\[Gamma]])/
       (LL^2*v^4) - (2*cbma*Mw^2*SW*del[A[\[Mu]], \[Mu]]*
        (h*del[W[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*W[\[Gamma]]))/
       (LL^2*v^2) - (4*cbma*Mw^2*SW*A[\[Mu]]*
        (h*del[del[W[\[Gamma]], \[Gamma]], \[Mu]] + del[h, \[Mu]]*
          del[W[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          del[W[\[Gamma]], \[Mu]] + 2*del[del[h, \[Gamma]], \[Mu]]*
          W[\[Gamma]]))/(LL^2*v^2) - 
      (2*cbma*Mw^2*SW*(h*A[\[Gamma]]*del[del[W[\[Gamma]], \[Mu]], \[Mu]] + 
         2*A[\[Gamma]]*del[h, \[Mu]]*del[W[\[Gamma]], \[Mu]] + 
         2*h*del[A[\[Gamma]], \[Mu]]*del[W[\[Gamma]], \[Mu]] + 
         2*del[h, \[Mu]]*del[A[\[Gamma]], \[Mu]]*W[\[Gamma]] + 
         A[\[Gamma]]*del[del[h, \[Mu]], \[Mu]]*W[\[Gamma]] + 
         h*del[del[A[\[Gamma]], \[Mu]], \[Mu]]*W[\[Gamma]]))/(LL^2*v^2) + 
      (cbma*Mw^2*del[W[\[Mu]], \[Mu]]*(h*del[Z[\[Gamma]], \[Gamma]] + 
         2*del[h, \[Gamma]]*Z[\[Gamma]]))/(CW*LL^2*v^2) + 
      (2*cbma*Mw^2*W[\[Mu]]*(h*del[del[Z[\[Gamma]], \[Gamma]], \[Mu]] + 
         del[h, \[Mu]]*del[Z[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          del[Z[\[Gamma]], \[Mu]] + 2*del[del[h, \[Gamma]], \[Mu]]*
          Z[\[Gamma]]))/(CW*LL^2*v^2) - (2*Mw^4*SW*A[\[Mu]]*W[\[Mu]]*
        (2*cbma*CW^2*W[\[Gamma]]*Wbar[\[Gamma]] + cbma*Z[\[Gamma]]^2))/
       (CW^2*LL^2*v^3) + I*((4*cbma*h*Mw^3*SW^2*A[\[Gamma]]*
          del[A[\[Mu]], \[Mu]]*W[\[Gamma]])/(LL^2*v^3) - 
        (2*cbma*dmHP2*h*Mw*(h*del[W[\[Gamma]], \[Gamma]] + 
           2*del[h, \[Gamma]]*W[\[Gamma]]))/(LL^2*v^2) - 
        (cbma*dmHP2*Mw*(h*del[W[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
            W[\[Gamma]]))/(LL^2*v) + (4*cbma*Mw^3*SW^2*A[\[Mu]]^2*
          (h*del[W[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*W[\[Gamma]]))/
         (LL^2*v^3) + (8*cbma*Mw^3*SW^2*A[\[Mu]]*
          (h*A[\[Gamma]]*del[W[\[Gamma]], \[Mu]] + A[\[Gamma]]*del[h, \[Mu]]*
            W[\[Gamma]] + h*del[A[\[Gamma]], \[Mu]]*W[\[Gamma]]))/
         (LL^2*v^3) - (cbma*Mw*(h*del[del[del[W[\[Gamma]], \[Gamma]], \[Mu]], 
             \[Mu]] + 2*del[h, \[Mu]]*del[del[W[\[Gamma]], \[Gamma]], 
             \[Mu]] + 2*del[h, \[Gamma]]*del[del[W[\[Gamma]], \[Mu]], 
             \[Mu]] + del[del[h, \[Mu]], \[Mu]]*del[W[\[Gamma]], \[Gamma]] + 
           4*del[del[h, \[Gamma]], \[Mu]]*del[W[\[Gamma]], \[Mu]] + 
           2*del[del[del[h, \[Gamma]], \[Mu]], \[Mu]]*W[\[Gamma]]))/
         (LL^2*v) - (2*cbma*Mw^3*SW*A[\[Mu]]*W[\[Mu]]*
          (h*del[Z[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*Z[\[Gamma]]))/
         (CW*LL^2*v^3) - (4*Mw^3*W[\[Mu]]*(cbma*CW^2*del[Wbar[\[Gamma]], 
             \[Mu]]*W[\[Gamma]] + cbma*CW^2*del[W[\[Gamma]], \[Mu]]*
            Wbar[\[Gamma]] + cbma*del[Z[\[Gamma]], \[Mu]]*Z[\[Gamma]]))/
         (CW^2*LL^2*v^2) - (Mw^3*del[W[\[Mu]], \[Mu]]*
          (2*cbma*CW^2*W[\[Gamma]]*Wbar[\[Gamma]] + cbma*Z[\[Gamma]]^2))/
         (CW^2*LL^2*v^2)))/LL^2, Hpbarsol3 -> 
    ((-4*cbma*dmHP2*h^2*Mw^2*SW*A[\[Gamma]]*Wbar[\[Gamma]])/(LL^2*v^3) - 
      (2*cbma*dmHP2*h*Mw^2*SW*A[\[Gamma]]*Wbar[\[Gamma]])/(LL^2*v^2) + 
      (8*cbma*h*Mw^4*SW^3*A[\[Gamma]]*A[\[Mu]]^2*Wbar[\[Gamma]])/(LL^2*v^4) - 
      (2*cbma*Mw^2*SW*del[A[\[Mu]], \[Mu]]*(h*del[Wbar[\[Gamma]], \[Gamma]] + 
         2*del[h, \[Gamma]]*Wbar[\[Gamma]]))/(LL^2*v^2) - 
      (4*cbma*Mw^2*SW*A[\[Mu]]*(h*del[del[Wbar[\[Gamma]], \[Gamma]], \[Mu]] + 
         del[h, \[Mu]]*del[Wbar[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          del[Wbar[\[Gamma]], \[Mu]] + 2*del[del[h, \[Gamma]], \[Mu]]*
          Wbar[\[Gamma]]))/(LL^2*v^2) - 
      (2*cbma*Mw^2*SW*(h*A[\[Gamma]]*del[del[Wbar[\[Gamma]], \[Mu]], \[Mu]] + 
         2*A[\[Gamma]]*del[h, \[Mu]]*del[Wbar[\[Gamma]], \[Mu]] + 
         2*h*del[A[\[Gamma]], \[Mu]]*del[Wbar[\[Gamma]], \[Mu]] + 
         2*del[h, \[Mu]]*del[A[\[Gamma]], \[Mu]]*Wbar[\[Gamma]] + 
         A[\[Gamma]]*del[del[h, \[Mu]], \[Mu]]*Wbar[\[Gamma]] + 
         h*del[del[A[\[Gamma]], \[Mu]], \[Mu]]*Wbar[\[Gamma]]))/(LL^2*v^2) + 
      (cbma*Mw^2*del[Wbar[\[Mu]], \[Mu]]*(h*del[Z[\[Gamma]], \[Gamma]] + 
         2*del[h, \[Gamma]]*Z[\[Gamma]]))/(CW*LL^2*v^2) + 
      (2*cbma*Mw^2*Wbar[\[Mu]]*(h*del[del[Z[\[Gamma]], \[Gamma]], \[Mu]] + 
         del[h, \[Mu]]*del[Z[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          del[Z[\[Gamma]], \[Mu]] + 2*del[del[h, \[Gamma]], \[Mu]]*
          Z[\[Gamma]]))/(CW*LL^2*v^2) - (2*Mw^4*SW*A[\[Mu]]*Wbar[\[Mu]]*
        (2*cbma*CW^2*W[\[Gamma]]*Wbar[\[Gamma]] + cbma*Z[\[Gamma]]^2))/
       (CW^2*LL^2*v^3) + I*((-4*cbma*h*Mw^3*SW^2*A[\[Gamma]]*
          del[A[\[Mu]], \[Mu]]*Wbar[\[Gamma]])/(LL^2*v^3) + 
        (2*cbma*dmHP2*h*Mw*(h*del[Wbar[\[Gamma]], \[Gamma]] + 
           2*del[h, \[Gamma]]*Wbar[\[Gamma]]))/(LL^2*v^2) + 
        (cbma*dmHP2*Mw*(h*del[Wbar[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
            Wbar[\[Gamma]]))/(LL^2*v) - (4*cbma*Mw^3*SW^2*A[\[Mu]]^2*
          (h*del[Wbar[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
            Wbar[\[Gamma]]))/(LL^2*v^3) - (8*cbma*Mw^3*SW^2*A[\[Mu]]*
          (h*A[\[Gamma]]*del[Wbar[\[Gamma]], \[Mu]] + A[\[Gamma]]*
            del[h, \[Mu]]*Wbar[\[Gamma]] + h*del[A[\[Gamma]], \[Mu]]*
            Wbar[\[Gamma]]))/(LL^2*v^3) + 
        (cbma*Mw*(h*del[del[del[Wbar[\[Gamma]], \[Gamma]], \[Mu]], \[Mu]] + 
           2*del[h, \[Mu]]*del[del[Wbar[\[Gamma]], \[Gamma]], \[Mu]] + 
           2*del[h, \[Gamma]]*del[del[Wbar[\[Gamma]], \[Mu]], \[Mu]] + 
           del[del[h, \[Mu]], \[Mu]]*del[Wbar[\[Gamma]], \[Gamma]] + 
           4*del[del[h, \[Gamma]], \[Mu]]*del[Wbar[\[Gamma]], \[Mu]] + 
           2*del[del[del[h, \[Gamma]], \[Mu]], \[Mu]]*Wbar[\[Gamma]]))/
         (LL^2*v) + (2*cbma*Mw^3*SW*A[\[Mu]]*Wbar[\[Mu]]*
          (h*del[Z[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*Z[\[Gamma]]))/
         (CW*LL^2*v^3) + (4*Mw^3*Wbar[\[Mu]]*
          (cbma*CW^2*del[Wbar[\[Gamma]], \[Mu]]*W[\[Gamma]] + 
           cbma*CW^2*del[W[\[Gamma]], \[Mu]]*Wbar[\[Gamma]] + 
           cbma*del[Z[\[Gamma]], \[Mu]]*Z[\[Gamma]]))/(CW^2*LL^2*v^2) + 
        (Mw^3*del[Wbar[\[Mu]], \[Mu]]*(2*cbma*CW^2*W[\[Gamma]]*
            Wbar[\[Gamma]] + cbma*Z[\[Gamma]]^2))/(CW^2*LL^2*v^2)))/LL^2, 
   h3sol3 -> ((2*cbma*h*Mw^3*SW*A[\[Gamma]]*del[Wbar[\[Mu]], \[Mu]]*
        W[\[Gamma]])/(LL^2*v^3) + (2*cbma*h*Mw^3*SW*A[\[Gamma]]*
        del[W[\[Mu]], \[Mu]]*Wbar[\[Gamma]])/(LL^2*v^3) + 
      (2*cbma*Mw^3*SW*A[\[Mu]]*W[\[Mu]]*(h*del[Wbar[\[Gamma]], \[Gamma]] + 
         2*del[h, \[Gamma]]*Wbar[\[Gamma]]))/(LL^2*v^3) + 
      (4*cbma*Mw^3*SW*W[\[Mu]]*(h*A[\[Gamma]]*del[Wbar[\[Gamma]], \[Mu]] + 
         A[\[Gamma]]*del[h, \[Mu]]*Wbar[\[Gamma]] + h*del[A[\[Gamma]], \[Mu]]*
          Wbar[\[Gamma]]))/(LL^2*v^3) + (2*cbma*Mw^3*SW*A[\[Mu]]*
        (h*del[W[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*W[\[Gamma]])*
        Wbar[\[Mu]])/(LL^2*v^3) + 
      (4*cbma*Mw^3*SW*(h*A[\[Gamma]]*del[W[\[Gamma]], \[Mu]] + 
         A[\[Gamma]]*del[h, \[Mu]]*W[\[Gamma]] + h*del[A[\[Gamma]], \[Mu]]*
          W[\[Gamma]])*Wbar[\[Mu]])/(LL^2*v^3) + 
      ((I/4)*((-4*cbma*h*Mw^2*SW^2*del[W[\[Mu]], \[Mu]]*del[Wbar[\[Gamma]], 
            \[Gamma]])/v^2 + (4*cbma*h*Mw^2*SW^2*del[W[\[Gamma]], \[Gamma]]*
           del[Wbar[\[Mu]], \[Mu]])/v^2 + (8*cbma*Mw^2*SW^2*del[h, \[Gamma]]*
           del[Wbar[\[Mu]], \[Mu]]*W[\[Gamma]])/v^2 - 
         (8*cbma*h*Mw^2*SW^2*del[del[Wbar[\[Gamma]], \[Gamma]], \[Mu]]*
           W[\[Mu]])/v^2 - (8*cbma*Mw^2*SW^2*del[h, \[Mu]]*
           del[Wbar[\[Gamma]], \[Gamma]]*W[\[Mu]])/v^2 - 
         (16*cbma*Mw^2*SW^2*del[h, \[Gamma]]*del[Wbar[\[Gamma]], \[Mu]]*
           W[\[Mu]])/v^2 - (8*cbma*Mw^2*SW^2*del[h, \[Gamma]]*
           del[W[\[Mu]], \[Mu]]*Wbar[\[Gamma]])/v^2 + 
         (16*cbma*h*Mw^4*SW^4*A[\[Gamma]]*A[\[Mu]]*W[\[Mu]]*Wbar[\[Gamma]])/
          v^4 - (16*cbma*Mw^2*SW^2*del[del[h, \[Gamma]], \[Mu]]*W[\[Mu]]*
           Wbar[\[Gamma]])/v^2 + (8*cbma*h*Mw^2*SW^2*
           del[del[W[\[Gamma]], \[Gamma]], \[Mu]]*Wbar[\[Mu]])/v^2 + 
         (8*cbma*Mw^2*SW^2*del[h, \[Mu]]*del[W[\[Gamma]], \[Gamma]]*
           Wbar[\[Mu]])/v^2 + (16*cbma*Mw^2*SW^2*del[h, \[Gamma]]*
           del[W[\[Gamma]], \[Mu]]*Wbar[\[Mu]])/v^2 - 
         (16*cbma*h*Mw^4*SW^4*A[\[Gamma]]*A[\[Mu]]*W[\[Gamma]]*Wbar[\[Mu]])/
          v^4 + (16*cbma*Mw^2*SW^2*del[del[h, \[Gamma]], \[Mu]]*W[\[Gamma]]*
           Wbar[\[Mu]])/v^2))/(LL^2*SW^2) + 
      (2*cbma*dmA2*h*Mw*(h*del[Z[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          Z[\[Gamma]]))/(CW*LL^2*v^2) + 
      (cbma*dmA2*Mw*(h*del[Z[\[Gamma]], \[Gamma]] + 2*del[h, \[Gamma]]*
          Z[\[Gamma]]))/(CW*LL^2*v) + 
      (cbma*Mw*(h*del[del[del[Z[\[Gamma]], \[Gamma]], \[Mu]], \[Mu]] + 
         2*del[h, \[Mu]]*del[del[Z[\[Gamma]], \[Gamma]], \[Mu]] + 
         2*del[h, \[Gamma]]*del[del[Z[\[Gamma]], \[Mu]], \[Mu]] + 
         del[del[h, \[Mu]], \[Mu]]*del[Z[\[Gamma]], \[Gamma]] + 
         4*del[del[h, \[Gamma]], \[Mu]]*del[Z[\[Gamma]], \[Mu]] + 
         2*del[del[del[h, \[Gamma]], \[Mu]], \[Mu]]*Z[\[Gamma]]))/
       (CW*LL^2*v))/LL^2}}     
         


